The Beginner's Textbook for Fully Homomorphic Encryption

Fully Homomorphic Encryption (FHE) is a cryptographic scheme that enables computations to be performed directly on encrypted data, as if the data were in plaintext. After all computations are performed on the encrypted data, it can be decrypted to reveal the result. The decrypted value matches the result that would have been obtained if the same computations were applied to the plaintext data. FHE supports basic operations such as addition and multiplication on encrypted numbers. Using these fundamental operations, more complex computations can be constructed, including subtraction, division, logic gates (e.g., AND, OR, XOR, NAND, MUX), and even advanced mathematical functions such as ReLU, sigmoid, and trigonometric functions (e.g., sin, cos). These functions can be implemented either as exact formulas or as approximations, depending on the trade-off between computational efficiency and accuracy. FHE enables privacy-preserving machine learning by allowing a server to process the client's data in its encrypted form through an ML model. With FHE, the server learns neither the plaintext version of the input features nor the inference results. Only the client, using their secret key, can decrypt and access the results at the end of the service protocol. FHE can also be applied to confidential blockchain services, ensuring that sensitive data in smart contracts remains encrypted and confidential while maintaining the transparency and integrity of the execution process. Other applications of FHE include secure outsourcing of data analytics, encrypted database queries, privacy-preserving searches, efficient multi-party computation for digital signatures, and more. A dynamic website version is available at (https://fhetextbook.github.io). Please report any bugs or errors to the Github issues board.

==> source_code/bfv.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy

# First we set the parameters

#is_random_param = True
is_random_param = False
is_homogeneous_rotation = True

#############################
# Test Option 1: Targeted Test Params


# Testcase 1
#N = 4
#P = 17
#bfv_vector = [10, 3, 5, 13]
#bfv_vector2 = [2, 4, 3, 6]
#rotation_offset = 3


# Testcase 2
N = 4
P = 17
bfv_vector = [10, 3, 5, 13]
bfv_vector2 = [2, 4, 3, 6]
rotation_offset = 3


Q = 2**8
scale = math.floor(Q / P)
print('scale : ' + str(scale))

def EvaluateTargetedCyclotomicPolynomial(x):
	return (x ** N) + 1

#############################
# Test Option 2: Random Test Params

test_count = 1000

N_LOWER = 8
N_UPPER = 8

P_LOWER = 35
P_UPPER = 10000

scale_LOWER = 1
scale_UPPER = 64

def EvaluateRandomCyclotomicPolynomial(x):
	return (x ** N) + 1

##############################################



N_inverse = -1
primitive_root_of_unity = -1

test_index = 0
M = N*2

def IsPowerOf2(N : int):
	n_checker = N
	while n_checker > 1:
		if n_checker % 2 == 1:
			return False
		n_checker /= 2 
	return True


def Egcd(a, b):
	if a == 0:
		return (b, 0, 1)
	else:
		g, y, x = Egcd(b % a, a)
		return (g, x - (b // a) * y, y)

def ModInv(a, m):
	g, x, y = Egcd(a, m)
	if g != 1:
		#raise Exception('modular inverse does not exist')
		return -1
	else:
		return x % m


def GenerateParam():
	global N
	global P
	global bfv_vector
	global gfv_vector2
	global bfv_vector
	global bfv_vector2
	global M
	global N_inverse
	global primitive_root_of_unity
	#global scale_inverse
	global scale
	global Q

	if is_random_param:
		# Decide the exponent N
		while True:
			power = random.randint(N_LOWER, N_UPPER)
			if IsPowerOf2(power):
				 N = power
				 P = random.randint(P_LOWER, P_UPPER)
				 #scale = random.randint(scale_LOWER, scale_UPPER)
				 M = N * 2
				 break
			rotation_offset = random.randint(0, N // 2 - 1)
	else:
		if len(bfv_vector) != N or len(bfv_vector2) != N:
		  print("Error: The dimensions of the input vectors are not " + str(N) + ", but " + str(len(bfv_vector)) + ", " + str(len(bfv_vector2)))
		  sys.exit()
	if M <= 0:
		print("Error: M has to be specified for a targeted test")
		sys.exit()

	# Fermit's Little theorem: if A and p are co-primes, then A^{p-1} ≡ 1 mod p 
	# ==> If p is a prime, then any number A in [0, p - 1] has co-prime with p, thus any number A in [0, p - 1] has a multiplicative inverse, which is A^{p-2} mod p, and A * A^{p-2} = A^{p-1} ≡ 1 mod p

	# Find a modulus P that guarnatees the existence of a primitive M-th root of unity and the inverse of N
	# If P is a prime, then the inverse of N always exists
	# A primitive (M=2N)-th root of unity exists if M=2N divides P - 1 ???
	#  X is the primitive M-th root of unity if X^M ≡ 1 mod P AND Order(X) = M (where M = 2N)

	if is_random_param:
		P = nextprime(M)  # Find a prime P bigger than M(=2N)
		# We find P such that there exists the primitive M-th root of unity in modulo P. According to Fermat's Little Theorem (A^{P-1} ≡ 1 mod P), each element in P has an order that divides P-1 (i.e., the multiplicative modulo group size), and all elements in the group collectively cover all divisors of P-1. Among these elements, given Ord(A) = M for some element A, that's the primitive M-th root of unity modulo P (as the definition of primitive M-th root of unity: any M-th root of unity C, solution for X^M ≡ 1, such that Ord(C) = M). Therefore, if P-1 (the multiplicative modulo group size) is some multiple of M, then A^{P-1} = A^{M*k} = (A^k)^M ≡ 1 mod P, then some element B=A^k in this group will have Ord(B) = M. As a conclusion, if (P - 1) mod M == 0 (i.e., M divides the size of the multiplicative group of P), then some elements in this group will have an order M, which will be the primitive M-th root of unity. 
		while (P - 1) % M != 0: 
			P = nextprime(P)
	print("Final P: " + str(P))
	N_inverse = ModInv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
	#Q = P*scale*scale
	#print(Q)
	#print(scale)
	root_values = []

	# [OPTION 1]: A brute-force way of finding the primitiev (M=2N)-th root of unity (i.e., the solution for X^N + 1 = 0 mod P)
	'''
	# After then, we find X ∈ {1,2,...P-1} whose order is 2N. That value is the primitive P-th root of unity.
	while len(root_values) == 0:

		# Find P such that X^{P-1} ≡ 1 mod P  (Fermat's little theorem) AND M=2N divides P-1, which ensures that the order of each X ∈ {1,2,...P-1} mod P is either 2N or some factor of 2N

		N_inverse = ModInv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
		if not is_random_param and N_inverse <= 0:
			print("Error: N=" + str(N) + "has no inverse modulo P=" + str(P))
			sys.exit()
		primitive_root_of_unity = -1
		for i in range(P):
			result = False
			if is_random_param:
				result = EvaluateRandomCyclotomicPolynomial(i) % P == 0 # If x^N ≡ -1 mod p (i.e., X^N + 1 ≡ 0 mod p)
			else:
				result = EvaluateTargetedCyclotomicPolynomial(i) % P == 0
				print  
			if result: # If i is the solution for X^N + 1 (i.e., M/2-th cyclotomic polynomial) 
				if (i ** (M)) % P == 1 and (M % 2 == 1 or (i ** N) % P != 1): # If Ord(i) = M
					root_values.append(i)   # Then, i is the primitive M-th root of unity
		#if not is_random_param: 
		if len(root_values) == 0 and not is_random_param: 
			print("Modulus P=" + str(P) + " has no primitive " + str(M) + "-th root of unity")
			sys.exit(0)

	primitive_root_of_unity = min(root_values)
	'''

#	'''
	### [OPTION 2]: An alternative efficient way of computing the primitive (M=2N)-th root of unity
	mult_group_generator = primitive_root(P)  # prim_root is a number such that Order(prim_root) = totient(p) mod p
	primitive_root_of_unity = pow(mult_group_generator, (P - 1) // M, P) # The (M=2N)-th primitive root of unity (i.e., solution for both X^N + 1 = 0 mod p AND X^{2N} = 1 mod P)
	print(primitive_root_of_unity)
	next_root = primitive_root_of_unity
	while True:
		root_values.append(next_root)
		next_root = next_root * (primitive_root_of_unity ** 2) % P
		if next_root == primitive_root_of_unity:
			break
#	'''

	print("==================== PARAMETERS ====================")
	print("N: " + str(N))
	print("Plaintext modulus: " + str(P))
	print("Ciphertext modulus: " + str(Q))
	print("Scale Factor: " + str(scale))
	print("Selected primitive " + str(M) + "-th root of unity: " + str(primitive_root_of_unity))
	print("- " + str(N) + " roots of the " + str(M) + '-th cyclotomic polynomial : ' + str(root_values))
	print("- The inverse of N=" + str(N) + " is " + str(N_inverse))
	print()
	for root in root_values:
		generated_roots = []
		coprimes = []
		for exp in range(M):
			if exp != 0 and math.gcd(exp, M) == 1:
				coprimes.append(exp)
				generated_roots.append((int(root) ** exp) % P)
		print('- Roots of the ' + str(M) + '-th cyclotomic polynomial generated by the co-prime-' + str(coprimes) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()
	for root in root_values:
		generated_roots = []
		exponents = []
		for exp in range(M):
				exponents.append(exp)
				generated_roots.append((int(root) ** exp) % P)
		print('- All ' + str(M) + '-th roots of unity generated by the ' + str(exponents) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()

	if is_random_param:
		bfv_vector = []
		bfv_vector2 = []
		for i in range(N):
			bfv_vector.append(random.randint(0, P - 1))
			bfv_vector2.append(random.randint(0, P - 1))

np.set_printoptions(suppress=True)


#print("- Polynomial Ring: X^" + str(N) + " + 1")
#print()


def JFunction(h, is_plus: bool):
	if is_plus: 
		return (5 ** h) % (2*N)
	else:
		return (-(5 ** h)) % (2*N)

def isprime(n):
	'''check if integer n is a prime'''
	# make sure n is a positive integer
	n = abs(int(n))
	# 0 and 1 are not primes
	if n < 2:
		return False
	# 2 is the only even prime number
	if n == 2: 
		return True	
	# all other even numbers are not primes
	if not n & 1: 
		return False
	# range starts with 3 and only needs to go up the squareroot of n
	# for all odd numbers
	for x in range(3, int(n**0.5)+1, 2):
		if n % x == 0:
			return False
	return True


def VectorDataSizeToInfinite(vector):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	vector_object = np.array(vector, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(vector_object.shape[0]):
		vector_object[i] = int(vector_object[i])
	return vector_object

def MatrixDataSizeToInfinite(matrix):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	matrix_object = np.array(matrix, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(matrix_object.shape[0]):
		for j in range(matrix_object.shape[1]):
			matrix_object[i, j] = int(matrix_object[i, j])
	return matrix_object

class BFVEncoder:
	"""Basic BFV encoder to encode complex vectors into polynomials."""
	
	def __init__(self):
		"""Initialization of the encoder for M a power of 2. 
		
		xi, which is an M-th root of unity will, be used as a basis for our computations.
		"""
		self.M = M
		self.create_sigma_R_basis()
		

	@staticmethod
	def vandermonde(M: int) -> np.array:
		"""Computes the Vandermonde matrix from a m-th root of unity."""
		global P	 
		global N_inverse
		global N
		matrix = []
		# We will generate each row of the matrix

		cyclic_x_values_ordered = []
		power_array = []
		power_matrix = []
		for h in range(int(N/2)):
			new_root = (primitive_root_of_unity ** JFunction(h, True)) % P 
			if new_root in cyclic_x_values_ordered:
				 print("Error 1: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, True))
		for h in reversed(range(int(N/2))):
			new_root = (primitive_root_of_unity ** JFunction(h, False)) % P 
			if new_root in cyclic_x_values_ordered:
				 print("Error 2: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 print("N: " + str(N))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, False))

		for x in cyclic_x_values_ordered:
			# For each row we select a different root
			row = []
			# Then we store its powers
			for degree in range(N):
				insert = 1
				for count in range(degree):
					insert = insert * x % P
				row.append(insert)
			matrix.append(row)
		return matrix

	def create_sigma_R_basis(self):
		"""Creates the basis (sigma(1), sigma(X), ..., sigma(X** N-1))."""
		self.sigma_R_basis = np.array(np.array(self.vandermonde(self.M)).T, dtype = object)

		# Convert each element to Python's built-in int type, otherwise the computation will overflow!
		self.sigma_R_basis = MatrixDataSizeToInfinite(self.sigma_R_basis)
		self.sigma_R_basis_counter = self.sigma_R_basis.T

		if is_homogeneous_rotation:

			W_modified = copy.deepcopy(self.sigma_R_basis)
			WT_modified = copy.deepcopy(self.sigma_R_basis_counter)

			for i in range(N):
				for j in range(N // 4):
					val1 = W_modified[i][j]
					val2 = W_modified[i][N//2 - 1 - j]
					W_modified[i][j] = val2
					W_modified[i][N//2 - 1 - j] = val1

			for i in range(N//4):
					val1 = copy.deepcopy(WT_modified[N//2 + i])
					val2 = copy.deepcopy(WT_modified[N - 1 - i])
					WT_modified[N//2 + i] = val2
					WT_modified[N - 1 - i] = val1

			self.sigma_R_basis = W_modified
			self.sigma_R_basis_counter = WT_modified
		print()
		print("<W Matrix>")
		print(self.sigma_R_basis)
		print()
		print("<W^* Matrix>")
		print(self.sigma_R_basis_counter)
		print()
		print("<(W^*)*(W)>")
		print(np.matmul(self.sigma_R_basis_counter, self.sigma_R_basis) % P)
		print()
					
@patch_to(BFVEncoder)
def __init__(self):
	self.M = M
	self.create_sigma_R_basis()
	self.scale = scale
	
@patch_to(BFVEncoder)
def encode(self, input_vector: np.array) -> Polynomial:
	anti_diagonal_matrix = MatrixDataSizeToInfinite(np.eye(N)[::-1])
	basis_coordinates = np.matmul(N_inverse *  self.sigma_R_basis, anti_diagonal_matrix).dot(input_vector) % P
	p = Polynomial(basis_coordinates)
	scaled_p = p * self.scale
	return scaled_p

@patch_to(BFVEncoder)
def decode(self, p: Polynomial) -> np.array:
	rescaled_p = round_polynomial((p / scale))
	coef = rescaled_p.coef
	coef_preserved_zeros = np.pad(coef, (0, N - len(coef)), 'constant')
	coef_preserved_zeros = VectorDataSizeToInfinite(coef_preserved_zeros)
	z = np.matmul(self.sigma_R_basis_counter, coef_preserved_zeros) % P
	return z


def round_polynomial(poly):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		new_coef.append(round(co))
	poly.coef = new_coef
	return poly

def reduce_polynomial(poly, n, q):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		if degree >= n:
			new_coef[degree % n] += co * (-1 ** (degree / n))
			new_coef[degree % n] %= q 
		else:
			new_coef.append(co % q)
		degree += 1
	poly.coef = new_coef
	return poly

def rotate_homomorphic(poly, rotation_offset, n):
	degree = 0
	coef = poly.coef
	new_coef = [0] * n
	#new_coef = VectorDataSizeToInfinite(new_coef)
	power = JFunction(rotation_offset, True)
	#print("Power: " + str(power))
	for i in range(len(coef)):
		#print("Powered Coeff " + str(i) + " : " + str(i * power) + " --> " + str((i * power) % n)) 
		#print((i * power) % n)
		#print(new_coef)
		#print(len(coef))
		if (((i * power) // n) % 2 == 1):
			new_coef[(i * power) % n] += -coef[i]
		else:
			new_coef[(i * power) % n] += coef[i]
	poly.coef = new_coef
	return poly


def main():

	print("======================================")
	global M
	global N_inverse
	global primitive_root_of_unity
	global scale

	GenerateParam()
	encoder = BFVEncoder()

	print("<The BFV plaintext vector to encode>")
	z = np.array(bfv_vector)
	z2 = np.array(bfv_vector2)
	z3 = (z + z2) % P
	z4 = z * z2
	print('vector 1: ' + str(z))
	#p = encoder.encode(z)
	#decoded_z = encoder.decode(p)
	#print('decoded vector 1: ' + str(decoded_z))
	#sys.exit()
	print('vector 2: ' + str(z2))
	print('vector 1 + 2: ' + str(z3 % P))
	print('vector 1 * 2: ' + str(z4 % P))
	print()

	print("<The encoded BFV plaintext polynomial>")
	p = encoder.encode(z)
	p2 = encoder.encode(z2)
	p3 = reduce_polynomial(p + p2, N, Q)
	p3_rotated = reduce_polynomial(p + p2, N, Q)
	p3_rotated = rotate_homomorphic(p3_rotated, rotation_offset, N) # divide by a redundant scale factor
	p4 = reduce_polynomial((p * p2), N, Q)/scale # divide by a redundant scale factor

	scale_back = scale
	scale = 1
	encoder_1 = BFVEncoder()
	scale = scale_back
	print('unscaled polynomial 1: ' + str(encoder_1.encode(z)))
	print('unscaled polynomial 2: ' + str(encoder_1.encode(z2)))
	#print('unscaled polynomial 1 + 2: ' + str(reduce_polynomial(encoder_1.encode(z) + encoder_1.encode(z2), N, Q)))
	print()
	print('scaled polynomial 1: ' + str(p))
	print('scaled polynomial 2: ' + str(p2))
	print()
	#print("before polynomial reduction of 1 + 2: " + str(p + p2))
	print('after q-reduction of polynomial 1 + polynomial 2: ' + str(reduce_polynomial(p + p2, N, Q)))
	print('after polynomial rotation by ' + str(rotation_offset) + ' positions and q-reduction of polynomial 1 + polynomial 2: ' + str(p3_rotated))
	print()
	#print('before polynomial reduction of 1 * 2: ' + str(p * p2))
	#print('after polynomial reduction of 1 * 2: ' + str(reduce_polynomial(p * p2, N, Q)))
	print('after polynomial reduction & scale normalization of 1 * 2 scale normalization: ' + str(p4))
	
	print()

	decoded_z = encoder.decode(p)
	decoded_z2 = encoder.decode(p2)
	decoded_z3 = encoder.decode(p3)
	decoded_z4 = encoder.decode(p4)
	decoded_z3_rotated = encoder.decode(p3_rotated)
	print("<The decoded BFV plaintext vector>")
	print('decoded vector 1: ' + str(decoded_z))
	print('decoded vector 2: ' + str(decoded_z2))
	print('decoded vector 1 + 2: ' + str(decoded_z3))
	print('decodec vector 1 * 2: ' + str(decoded_z4))
	print('rotated decodec vector 1 + 2 by ' + str(rotation_offset) + ' positions: ' + str(decoded_z3_rotated))
	print()

	if not (z3 == decoded_z3).all(): 
		print("vector 1 + 2 is decoded WRONG!")
		print(z3)
		print(decoded_z3)
		sys.exit(0)
	else:
		print("[FINAL DECODED RESULT " + str(test_index) + "] : " + str(z3) + " == " + str(decoded_z3) + " <---- CORRECT")
		print()
	for i in range(len(z3)//2):
		#print(f'Compare {i} vs {i + rotation_offset % (len(z3)//2)}');
		original_index = i
		rotated_index = (i - rotation_offset) % (len(z3)//2)
		if z3[original_index] != decoded_z3_rotated[rotated_index] or z3[original_index + len(z3)//2] != decoded_z3_rotated[rotated_index + len(z3)//2]:
			print("Rotation Wrong!")
			sys.exit(0)
	print("Rotation is CORRECT")

if __name__ == "__main__":
	test_index = 0
	while True:
		main()
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/bfv_example.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy
from bfv_lib import *
import argparse
from common import *

# We set N and Q as hyper-parameters, based on which P and scale will be automatically configured

Q = 2**30
N = 4

#############################

# Test Option 1: Targeted Tests

bfv_vector1 = np.array([10, 3, 5, 13], dtype=object)
bfv_vector2 = np.array([2, 4, 3, 6], dtype=object)
rotation_offset = 3

#############################

# Test Option 2: Random Test Params

test_count = 1000

##############################################

np.set_printoptions(suppress=True)


def build_parser():
	 """Build argument parser"""
	 parser = argparse.ArgumentParser(description='Python-based BFV Demo Library')
	 parser.add_argument('--encode', action='store_true', help='Encoding test')
	 parser.add_argument('--encrypt', action='store_true', help='Encrytion/decryption test')
	 parser.add_argument('--add-cipher-plain', action='store_true', help='Cipher-plain addition test')
	 parser.add_argument('--add-cipher-cipher', action='store_true', help='Cipher-cipher addition test')
	 parser.add_argument('--mult-cipher-plain', action='store_true', help='Cipher-plain multiplication test')
	 parser.add_argument('--mult-cipher-cipher', action='store_true', help='Cipher-cipher multiplication test')
	 parser.add_argument('--keyswitch', action='store_true', help='Key switch test')
	 parser.add_argument('--rotate', action='store_true', help='Rotation test')
	 #parser.add_argument('--bootstrapping', action='store_true', help='Bootstrapping test')
	 parser.add_argument('--random', action='store_true', help='A bulk of random tests')
	 parser.add_argument('--all', action='store_true', help='All test')
	 return parser


def main(test_index, is_encrypt, run_choice, is_random_param):

	global bfv_vector1
	global bfv_vector2

	if run_choice == '':
		run_choice = 'encrypt' if args.encrypt else 'encode'
	
	print("=========================================")
	print("'" + run_choice + "'" + " Test")

	P = init_P(N)
	scale = math.floor(Q / P)
	# print_cyclotomic_polynomial_info(N=N, P=P, is_complex=False)

	if is_random_param:
		bfv_vector1 = np.empty(N, dtype=object)
		bfv_vector2 = np.empty(N, dtype=object)
		rotation_offset = random.randint(-N//2 + 1, N//2 - 1)
		for i in range(N):
			bfv_vector1[i] = centered_mod(random.randint(0, P - 1), P)
			bfv_vector2[i] = centered_mod(random.randint(0, P - 1), P)
	else:
		if len(bfv_vector1) != N or len(bfv_vector2) != N:
		  print("[Error] The dimensions of the input vectors are not " + str(N) + ", but " + str(len(bfv_vector1)) + ", " + str(len(bfv_vector2)))
		  sys.exit()


	encoder = Encoder(N=N, P=P, scale=scale)

	bfv_vector1 = centered_mod_arr(bfv_vector1, P)
	bfv_vector2 = centered_mod_arr(bfv_vector2, P)

	print("<The BFV plaintext vector to encode>")
	z1 = np.array(bfv_vector1, dtype=object)
	z2 = np.array(bfv_vector2, dtype=object)
	print('vector 1: ' + str(z1))
	print('vector 2: ' + str(z2))
	print()
	# =========== Encryption Stage ===============

	print("<The encoded BFV plaintext polynomial>")
	p1 = encoder.encode(z1)
	p2 = encoder.encode(z2)
	print('encoded polynomial 1: ' + str(p1))
	print('encoded polynomial 2: ' + str(p2))
	print()

	if args.encrypt:
		s = key_generate(N)
		a1, b1 = fhe_encrypt(p1, N, P, Q, s, encoder.scale)
		a2, b2 = fhe_encrypt(p2, N, P, Q, s, encoder.scale)
		print('<Encrypted ciphertexts>')
		print('A1: ', a1)
		print('B1: ', a2)
		print()
		print('A2: ', b1)
		print('B2: ', b2)
		print()

	# =========== Computation Stage ===============

	if run_choice == 'add_cipher_cipher':
		print("<<Add_Cipher_Cipher Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = centered_mod_arr(z1 + z2, P)
		p3 = poly_add(p1, p2, N, P)
		a3, b3 = fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q)

	if run_choice == 'add_cipher_plain':
		print("<<Add_Cipher_Plain Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = centered_mod_arr(z1 + z2, P)
		p3 = poly_add(p1, p2, N, P)
		a3, b3 = fhe_add_cipher_plain(a1, b1, p2, N, Q, encoder.scale)

	if run_choice == 'mult_cipher_plain':
		print("<<Multiply_Cipher_Plain Test>>")
		print('z3 = z1 * z2')
		print()
		z3 = centered_mod_arr(z1 * z2, P)
		p3 = poly_mult(p1, p2, N, P)
		a3, b3 = fhe_mult_cipher_plain(a1, b1, p2, N, Q)

	if run_choice == 'keyswitch':
		print("<<Key_Switch Test>>")
		print('z3: z1 encrypted by a new secret key')
		print()
		s_new = key_generate(N)
		ksk = fhe_keyswitch_keygen(s, s_new, N, Q, base=1<<10)
		a3, b3 = fhe_keyswitch(a1, b1, ksk)
		p3 = p1
		z3 = z1.copy()

	if run_choice == 'mult_cipher_cipher':
		print("<<Multiply_Cipher_Cipher Test>>")
		print('z3: z1 * z2')
		print()
		z3 = centered_mod_arr(z1 * z2, P)
		p3 = poly_mult(p1, p2, N, P)

		s2 = poly_mult(s, s, N, Q)
		relin_key = fhe_keyswitch_keygen(s2, s, N, Q)
		a3, b3 = fhe_mult_cipher_cipher(a1, b1, a2, b2, N, P, Q, encoder.scale, relin_key)

	if run_choice == 'rotate':
		print("<<Rotation Test>>")
		rotation_offset = random.randint(0, N // 2 - 1)
		print('z3: rotate z1 to the left by ' + str(rotation_offset) + ' slots left-half and right-half, each')
		print()
		z3 = z1.copy()
		for i in range(len(z1)//2):
			original_index = i
			rotated_index = (i - rotation_offset) % (len(z1)//2)
			z3[rotated_index] = z1[original_index] 
			z3[rotated_index + len(z3)//2] = z1[original_index + len(z3)//2]
		p3 = poly_rotate(p1, Q, N, rotation_offset) # divide by a redundant scale factor

		rotate_ksk = poly_mod(poly_rotate(s, Q, N, rotation_offset), N, Q)
		galois_rotation_key = fhe_keyswitch_keygen(rotate_ksk, s, N, Q, base=1 << 10)
		a3, b3 = fhe_rotate(a1, b1, N, Q, rotation_offset, galois_rotation_key)

	if run_choice == 'bootstrapping':
		print("<<Bootstrapping Test>>")
		print('z3: z1 encrypted in a bootstrapped ciphertext')
		print()
		z3 = z1.copy()
		p3 = p1.copy()
		a3, b3 = fhe_bootstrapping(a1, b1, N, P, Q)

	# =========== Decryption Stage ===============
	if args.encrypt:
		print('<Decrypted Polynomials>')
		scaling_bits = math.floor(math.log2(scale))
		dec_p1, e1_bits = fhe_decrypt(a1, b1, N, P, Q, s, encoder.scale, p1)
		dec_p2, e2_bits = fhe_decrypt(a2, b2, N, P, Q, s, encoder.scale, p2)
		print('- p1:           ', p1)
		print('- decrypted_p1: ', dec_p1)
		print(f'- scaling-factor-bit : maximum noise-bit ratio = {scaling_bits} : {e1_bits}')
		print()
		print('- p2:           ', p2)
		print('- decrypted_p2: ', dec_p2)
		print(f'- scaling-factor-bit : maximum noise-bit ratio = {scaling_bits} : {e2_bits}')
		print()
		if run_choice != 'encode' and run_choice != 'encrypt':
			if run_choice == 'keyswitch':
				dec_p3, e3_bits = fhe_decrypt(a3, b3, N, P, Q, s_new, encoder.scale, p3)
			else:
				dec_p3, e3_bits = fhe_decrypt(a3, b3, N, P, Q, s, encoder.scale, p3)
			print('- p3:           ', p3)
			print('- decrypted_p3: ', dec_p3)
			print(f'- scaling-factor-bit : noise-bit ratio = {scaling_bits} : {e3_bits}')
			print()
	else:
		dec_p1 = p1
		dec_p2 = p2

	decoded_z1 = encoder.decode(dec_p1)
	decoded_z2 = encoder.decode(dec_p2)
	
	print('<Decoded vectors>')
	print('- z1:         ', z1)
	print('- decoded_z1: ', decoded_z1)
	print()
	print('- z2:         ', z2)
	print('- decoded_z2: ', decoded_z2)
	print()
	print(run_choice)
	if run_choice != 'encode' and run_choice != 'encrypt':
		decoded_z3 = encoder.decode(dec_p3)
		print('- z3:         ', z3)
		print('- decoded_z3: ', decoded_z3)
		print()

	print()
	if (not np.array_equal(z1, decoded_z1)) or (not np.array_equal(z2, decoded_z2)):
		print("[Error] decoded vectors mismatch")
		print("- z1:", z1, decoded_z1)
		print("- z2:", z2, decoded_z2)
		sys.exit(0)
	if run_choice != 'encode' and run_choice != 'encrypt' and not np.array_equal(z3, decoded_z3):
		print("[Error] decoded vectors mismatch")
		print("- z3:", z3, decoded_z3)
		sys.exit(0)

	print(f"[TEST {test_index + 1}] '{run_choice}': all values exactly match")
	print()

if __name__ == "__main__":
	args = build_parser().parse_args()
	if not any(vars(args).values()):
		args.random = True
		args.all = True
	if args.all:
		args.random = True
	is_random_param = args.random
	if args.all or args.random and not (args.encode or args.encrypt or args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.rotate): 
		args.encrypt = True
		args.add_cipher_cipher = True
		args.add_cipher_plain = True
		args.mult_cipher_cipher = True
		args.mult_cipher_plain = True
		args.rotate = True
		args.keyswitch = True
	if args.encrypt:
		args.encode = True
	if args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.bootstrapping or args.rotate:
		args.encrypt = True
	run_slot = []
	if args.add_cipher_cipher:
		run_slot.append('add_cipher_cipher')
	if args.add_cipher_plain:
		run_slot.append('add_cipher_plain')
	if args.mult_cipher_cipher:
		run_slot.append('mult_cipher_cipher')
	if args.mult_cipher_plain:
		run_slot.append('mult_cipher_plain')
	if args.rotate:
		run_slot.append('rotate')
	if args.keyswitch:
		run_slot.append('keyswitch')
	#if args.bootstrapping:
	#	run_slot = ['bootstrapping']
	test_index = 0
	while True:
		main(test_index, args.encrypt, random.choice(run_slot) if run_slot else '', is_random_param)
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/bfv_j_matrix_inverse_proof.py <==
import numpy as np
from sympy import nextprime, mod_inverse, primitive_root
import copy

M = 32

N = int(M / 2)
P = nextprime(M)
while (P - 1) % M != 0:
   P = nextprime(P)

mult_group_generator = primitive_root(P)  # prim_root is a number such that Order(prim_root) = totient(p) mod p
primitive_root = pow(mult_group_generator, (P - 1) // M, P)


print("N: " + str(N))
print("P: " + str(P))
print("Primitive Root of Unity: " + str(primitive_root))
print()

for i in range(int(M/4)):
	print("J(" + str(i) + ") = 5^{" + str(i) + "} mod 2*" + str(N) + " = " + str((5 ** (i)) % M) )
print()

for i in reversed(range(int(M/4))):
	print("J_*(" + str(i) + ") = -5^{" + str(i) + "} mod 2*" + str(N) + " = " + str((-5 ** (i)) % M) )
print()
print()
WT = np.zeros((N, N), dtype = object)

print('---------------------')

for i in range(N):
	for j in range(N):
		if i < N / 2:
			WT[i][j] = (((5 ** i) % M) * j ) % M
		else:
			WT[i][j] = (((-5 ** (N - i - 1)) % M) * j ) % M
			#WT[i][j] = (((-5 ** i) % M) * j ) % M
	print()
W = WT.T

print("<W Matrix>")
print(W)
print("<W^T Matrix>")
print(WT)

W_modified = copy.deepcopy(W)
WT_modified = copy.deepcopy(WT)

for i in range(N):
	for j in range(N // 4):
		val1 = W_modified[i][j]
		val2 = W_modified[i][N//2 - 1 - j]
		W_modified[i][j] = val2
		W_modified[i][N//2 - 1 - j] = val1

for i in range(N//4):
		val1 = copy.deepcopy(WT_modified[N//2 + i])
		val2 = copy.deepcopy(WT_modified[N - 1 - i])
		WT_modified[N//2 + i] = val2
		WT_modified[N - 1 - i] = val1

print("<W-modified Matrix>")
print(W_modified)
print("<WT-modified Matrix>")
print(WT_modified)

Sum_Matrix = np.zeros((N, N), dtype = object)

for i in range(N):
	for j in range(N):
		print("<WT*W(" + str(i) + "," + str(j) + ") Exponent>")
		arr = []
		summation = 0
		for k in range(N):
			arr.append((WT[i][k] + W[k][j]) % M)
			summation += primitive_root ** (arr[len(arr) - 1])
		print("Exponent List: " + str(arr))
		print("Summation: " + str(summation % P)) 
		print()
		Sum_Matrix[i][j] = summation % P

print("<W^T*W Actual Summation>")
print(Sum_Matrix)

Modified_Sum_Matrix = np.zeros((N, N), dtype = object)

for i in range(N):
	for j in range(N):
		print("<Modified WT*W(" + str(i) + "," + str(j) + ") Exponent>")
		arr = []
		summation = 0
		for k in range(N):
			arr.append((WT_modified[i][k] + W_modified[k][j]) % M)
			summation += primitive_root ** (arr[len(arr) - 1])
		print("Exponent List: " + str(arr))
		print("Summation: " + str(summation % P)) 
		print()
		Modified_Sum_Matrix[i][j] = summation % P

print("<Modified W^T*W Actual Summation>")
print(Modified_Sum_Matrix)
#print(vector**2)
#print(added)


==> source_code/bfv_lib.py <==
from common import *



def fhe_encrypt(m: Polynomial, N, P, Q, s, scale):
	"""
	Returns ciphertext (a, b):
	  a <- uniform in R_q
	  e <- small
	  b = -a*s + e + scale*m   (mod x^n+1, q)
	"""
	m_red = poly_mod(m, N, P)  # coeffs in [0,p)
	m_scaled = Polynomial(np.array([c * scale for c in m_red.coef], dtype=object))

	a = sample_uniform_poly(N, Q)
	e = sample_small_poly(N, bound=1)

	b = poly_add(poly_add(-poly_mult(a, s, N, Q), e, N, Q),
				 m_scaled, N, Q)

	a = poly_mod(a, N, Q)
	b = poly_mod(b, N, Q)
	return (a, b)



def fhe_decrypt(a: Polynomial, b: Polynomial, N, P, Q, s, scale, expected_dec: Polynomial = None) -> Polynomial:
	"""
	Decrypt:
	  v = b + a*s  (mod x^n+1, q)  ~= scale*m + e
	  m_hat = round(v/scale)
	  (optionally centered mod p if p was stored by fhe_encrypt)
	"""

	v = poly_add(b, poly_mult(a, s, N, Q), N, Q)
	m_hat = [round_div(c, scale) for c in v.coef]
	m_hat = [centered_mod(c, P) for c in m_hat]

	if expected_dec is not None:
		e = poly_sub(v, poly_scalar_mult(expected_dec, scale, N, Q), N, Q)
		max_abs = float(np.max(np.abs(e.coef))) if len(e.coef) else 0.0
		e_bits = 1 if max_abs == 0 else math.floor(math.log2(abs(max_abs))) + 1
	return Polynomial(np.array(m_hat, dtype=object)), e_bits

def fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q):
	a3 = poly_add(a1, a2, N, Q)
	b3 = poly_add(b1, b2, N, Q)
	return (a3, b3)

def fhe_add_cipher_plain(a1, b1, p2, N, Q, scale):
	b3 = poly_add(b1, poly_scalar_mult(p2, scale, N, Q), N, Q)
	return (a1, b3) 

def fhe_mult_cipher_plain(a1, b1, p2, N, Q):
	a3 = poly_mult(a1, p2, N, Q)
	b3 = poly_mult(b1, p2, N, Q) 
	return (a3, b3)

def fhe_rotate(a1, b1, N, Q, rotation_offset, galois_rotation_key):
    # 1) Automorphism on ciphertext components
    a_rot = poly_mod(poly_rotate(a1, Q, N, rotation_offset), N, Q)
    b_rot = poly_mod(poly_rotate(b1, Q, N, rotation_offset), N, Q)

    # 2) Key-switch from s_rot -> s (cache by (offset,N,Q,s)) by gadget decomposition
    a_out, b_out = fhe_keyswitch(a_rot, b_rot, galois_rotation_key)
    return (a_out, b_out)






def fhe_mult_cipher_cipher(a1, b1, a2, b2, N, P, Q, scale, relin_key):
    """
    BFV ct×ct with gadget decomposition relinearization.
    IMPORTANT: uses BFV rescale round(P/Q * ·), NOT division by 'scale'.
    """
    # Use the plaintext modulus from the relin key bundle if you store it elsewhere.

    # Ensure inputs are centered in R_Q
    a1 = poly_mod(a1, N, Q); b1 = poly_mod(b1, N, Q)
    a2 = poly_mod(a2, N, Q); b2 = poly_mod(b2, N, Q)

    # ---- Raw products in big integers (no mod Q yet) ----
    d0_raw = poly_mult(b1, b2, N, Q*scale)  # b1*b2
    d1_raw = poly_add(
        poly_mult(b1, a2, N, Q*scale),
        poly_mult(a1, b2, N, Q*scale),
        N, Q*scale
    )  # b1*a2 + a1*b2
    d2_raw = poly_mult(a1, a2, N, Q*scale)  # a1*a2

    # ---- BFV rescale: round(P/Q * ·) and reduce mod Q ----
    d0 = poly_rescale_P_over_Q(d0_raw, P, Q, N)
    d1 = poly_rescale_P_over_Q(d1_raw, P, Q, N)
    d2 = poly_rescale_P_over_Q(d2_raw, P, Q, N)

    # ---- Relinearize the s^2 term using the gadget-decomp keyswitch ----
    # Under s^2, (a_old=d2, b_old=0) has phase = d2*s^2
    a_old = poly_mod(d2, N, Q)
    b_old = poly_zero(N)
    a_sw, b_sw = fhe_keyswitch(a_old, b_old, relin_key)

    # Combine into 2-term ciphertext under s
    a3 = poly_add(d1, a_sw, N, Q)
    b3 = poly_add(d0, b_sw, N, Q)
    return (a3, b3)


def fhe_bootstrapping(a1, b1, N, P, Q):
	return 0


==> source_code/bfv_rotation_only.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy

# First we set the parameters

#is_random_param = True
is_random_param = False
is_homogeneous_rotation = True

#############################
# Test Option 1: Targeted Test Params


# Testcase 1
#N = 4
#P = 17
#bfv_vector = [10, 3, 5, 13]
#bfv_vector2 = [2, 4, 3, 6]
#rotation_offset = 3


# Testcase 2
N = 8
P = 17
bfv_vector = [1, 2, 3, 4, 5, 6, 7, 8]
bfv_vector2 = [2, 4, 3, 6, 0, 0, 0, 0]
rotation_offset = 3


Q = 2**8
scale = math.floor(Q / P)
print('scale : ' + str(scale))

def EvaluateTargetedCyclotomicPolynomial(x):
	return (x ** N) + 1

#############################
# Test Option 2: Random Test Params

test_count = 1000

N_LOWER = 8
N_UPPER = 8

P_LOWER = 35
P_UPPER = 10000

scale_LOWER = 1
scale_UPPER = 64

def EvaluateRandomCyclotomicPolynomial(x):
	return (x ** N) + 1

##############################################



N_inverse = -1
primitive_root_of_unity = -1

test_index = 0
M = N*2

def IsPowerOf2(N : int):
	n_checker = N
	while n_checker > 1:
		if n_checker % 2 == 1:
			return False
		n_checker /= 2 
	return True


def Egcd(a, b):
	if a == 0:
		return (b, 0, 1)
	else:
		g, y, x = Egcd(b % a, a)
		return (g, x - (b // a) * y, y)

def ModInv(a, m):
	g, x, y = Egcd(a, m)
	if g != 1:
		#raise Exception('modular inverse does not exist')
		return -1
	else:
		return x % m


def GenerateParam():
	global N
	global P
	global bfv_vector
	global gfv_vector2
	global bfv_vector
	global bfv_vector2
	global M
	global N_inverse
	global primitive_root_of_unity
	#global scale_inverse
	global scale
	global Q

	if is_random_param:
		# Decide the exponent N
		while True:
			power = random.randint(N_LOWER, N_UPPER)
			if IsPowerOf2(power):
				 N = power
				 P = random.randint(P_LOWER, P_UPPER)
				 #scale = random.randint(scale_LOWER, scale_UPPER)
				 M = N * 2
				 break
			rotation_offset = random.randint(0, N // 2 - 1)
	else:
		if len(bfv_vector) != N or len(bfv_vector2) != N:
		  print("Error: The dimensions of the input vectors are not " + str(N) + ", but " + str(len(bfv_vector)) + ", " + str(len(bfv_vector2)))
		  sys.exit()
	if M <= 0:
		print("Error: M has to be specified for a targeted test")
		sys.exit()

	# Fermit's Little theorem: if A and p are co-primes, then A^{p-1} ≡ 1 mod p 
	# ==> If p is a prime, then any number A in [0, p - 1] has co-prime with p, thus any number A in [0, p - 1] has a multiplicative inverse, which is A^{p-2} mod p, and A * A^{p-2} = A^{p-1} ≡ 1 mod p

	# Find a modulus P that guarnatees the existence of a primitive M-th root of unity and the inverse of N
	# If P is a prime, then the inverse of N always exists
	# A primitive (M=2N)-th root of unity exists if M=2N divides P - 1 ???
	#  X is the primitive M-th root of unity if X^M ≡ 1 mod P AND Order(X) = M (where M = 2N)

	if is_random_param:
		P = nextprime(M)  # Find a prime P bigger than M(=2N)
		# We find P such that there exists the primitive M-th root of unity in modulo P. According to Fermat's Little Theorem (A^{P-1} ≡ 1 mod P), each element in P has an order that divides P-1 (i.e., the multiplicative modulo group size), and all elements in the group collectively cover all divisors of P-1. Among these elements, given Ord(A) = M for some element A, that's the primitive M-th root of unity modulo P (as the definition of primitive M-th root of unity: any M-th root of unity C, solution for X^M ≡ 1, such that Ord(C) = M). Therefore, if P-1 (the multiplicative modulo group size) is some multiple of M, then A^{P-1} = A^{M*k} = (A^k)^M ≡ 1 mod P, then some element B=A^k in this group will have Ord(B) = M. As a conclusion, if (P - 1) mod M == 0 (i.e., M divides the size of the multiplicative group of P), then some elements in this group will have an order M, which will be the primitive M-th root of unity. 
		while (P - 1) % M != 0: 
			P = nextprime(P)
	print("Final P: " + str(P))
	N_inverse = ModInv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
	#Q = P*scale*scale
	#print(Q)
	#print(scale)
	root_values = []

	# [OPTION 1]: A brute-force way of finding the primitiev (M=2N)-th root of unity (i.e., the solution for X^N + 1 = 0 mod P)
	'''
	# After then, we find X ∈ {1,2,...P-1} whose order is 2N. That value is the primitive P-th root of unity.
	while len(root_values) == 0:

		# Find P such that X^{P-1} ≡ 1 mod P  (Fermat's little theorem) AND M=2N divides P-1, which ensures that the order of each X ∈ {1,2,...P-1} mod P is either 2N or some factor of 2N

		N_inverse = ModInv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
		if not is_random_param and N_inverse <= 0:
			print("Error: N=" + str(N) + "has no inverse modulo P=" + str(P))
			sys.exit()
		primitive_root_of_unity = -1
		for i in range(P):
			result = False
			if is_random_param:
				result = EvaluateRandomCyclotomicPolynomial(i) % P == 0 # If x^N ≡ -1 mod p (i.e., X^N + 1 ≡ 0 mod p)
			else:
				result = EvaluateTargetedCyclotomicPolynomial(i) % P == 0
				print  
			if result: # If i is the solution for X^N + 1 (i.e., M/2-th cyclotomic polynomial) 
				if (i ** (M)) % P == 1 and (M % 2 == 1 or (i ** N) % P != 1): # If Ord(i) = M
					root_values.append(i)   # Then, i is the primitive M-th root of unity
		#if not is_random_param: 
		if len(root_values) == 0 and not is_random_param: 
			print("Modulus P=" + str(P) + " has no primitive " + str(M) + "-th root of unity")
			sys.exit(0)

	primitive_root_of_unity = min(root_values)
	'''

#	'''
	### [OPTION 2]: An alternative efficient way of computing the primitive (M=2N)-th root of unity
	mult_group_generator = primitive_root(P)  # prim_root is a number such that Order(prim_root) = totient(p) mod p
	primitive_root_of_unity = pow(mult_group_generator, (P - 1) // M, P) # The (M=2N)-th primitive root of unity (i.e., solution for both X^N + 1 = 0 mod p AND X^{2N} = 1 mod P)
	print(primitive_root_of_unity)
	next_root = primitive_root_of_unity
	while True:
		root_values.append(next_root)
		next_root = next_root * (primitive_root_of_unity ** 2) % P
		if next_root == primitive_root_of_unity:
			break
#	'''

	print("==================== PARAMETERS ====================")
	print("N: " + str(N))
	print("Plaintext modulus: " + str(P))
	print("Ciphertext modulus: " + str(Q))
	print("Scale Factor: " + str(scale))
	print("Selected primitive " + str(M) + "-th root of unity: " + str(primitive_root_of_unity))
	print("- " + str(N) + " roots of the " + str(M) + '-th cyclotomic polynomial : ' + str(root_values))
	print("- The inverse of N=" + str(N) + " is " + str(N_inverse))
	print()
	for root in root_values:
		generated_roots = []
		coprimes = []
		for exp in range(M):
			if exp != 0 and math.gcd(exp, M) == 1:
				coprimes.append(exp)
				generated_roots.append((int(root) ** exp) % P)
		print('- Roots of the ' + str(M) + '-th cyclotomic polynomial generated by the co-prime-' + str(coprimes) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()
	for root in root_values:
		generated_roots = []
		exponents = []
		for exp in range(M):
				exponents.append(exp)
				generated_roots.append((int(root) ** exp) % P)
		print('- All ' + str(M) + '-th roots of unity generated by the ' + str(exponents) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()

	if is_random_param:
		bfv_vector = []
		bfv_vector2 = []
		for i in range(N):
			bfv_vector.append(random.randint(0, P - 1))
			bfv_vector2.append(random.randint(0, P - 1))

np.set_printoptions(suppress=True)


#print("- Polynomial Ring: X^" + str(N) + " + 1")
#print()


def JFunction(h, is_plus: bool):
	if is_plus: 
		return (5 ** h) % (2*N)
	else:
		return (-(5 ** h)) % (2*N)

def isprime(n):
	'''check if integer n is a prime'''
	# make sure n is a positive integer
	n = abs(int(n))
	# 0 and 1 are not primes
	if n < 2:
		return False
	# 2 is the only even prime number
	if n == 2: 
		return True	
	# all other even numbers are not primes
	if not n & 1: 
		return False
	# range starts with 3 and only needs to go up the squareroot of n
	# for all odd numbers
	for x in range(3, int(n**0.5)+1, 2):
		if n % x == 0:
			return False
	return True


def VectorDataSizeToInfinite(vector):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	vector_object = np.array(vector, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(vector_object.shape[0]):
		vector_object[i] = int(vector_object[i])
	return vector_object

def MatrixDataSizeToInfinite(matrix):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	matrix_object = np.array(matrix, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(matrix_object.shape[0]):
		for j in range(matrix_object.shape[1]):
			matrix_object[i, j] = int(matrix_object[i, j])
	return matrix_object

class BFVEncoder:
	"""Basic BFV encoder to encode complex vectors into polynomials."""
	
	def __init__(self):
		"""Initialization of the encoder for M a power of 2. 
		
		xi, which is an M-th root of unity will, be used as a basis for our computations.
		"""
		self.M = M
		self.create_sigma_R_basis()
		

	@staticmethod
	def vandermonde(M: int) -> np.array:
		"""Computes the Vandermonde matrix from a m-th root of unity."""
		global P	 
		global N_inverse
		global N
		matrix = []
		# We will generate each row of the matrix

		cyclic_x_values_ordered = []
		power_array = []
		power_matrix = []
		for h in range(int(N/2)):
			new_root = (primitive_root_of_unity ** JFunction(h, True)) % P 
			if new_root in cyclic_x_values_ordered:
				 print("Error 1: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, True))
		for h in reversed(range(int(N/2))):
			new_root = (primitive_root_of_unity ** JFunction(h, False)) % P 
			if new_root in cyclic_x_values_ordered:
				 print("Error 2: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 print("N: " + str(N))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, False))

		for x in cyclic_x_values_ordered:
			# For each row we select a different root
			row = []
			# Then we store its powers
			for degree in range(N):
				insert = 1
				for count in range(degree):
					insert = insert * x % P
				row.append(insert)
			matrix.append(row)
		#for x in power_array:
			# For each row we select a different root
			#row = []
			# Then we store its powers
			#for degree in range(N):
			#	row.append(x ** degree)
			#power_matrix.append(row)
		return matrix

	def create_sigma_R_basis(self):
		"""Creates the basis (sigma(1), sigma(X), ..., sigma(X** N-1))."""
		self.sigma_R_basis = np.array(np.array(self.vandermonde(self.M)).T, dtype = object)

		# Convert each element to Python's built-in int type, otherwise the computation will overflow!
		self.sigma_R_basis = MatrixDataSizeToInfinite(self.sigma_R_basis)
		self.sigma_R_basis_counter = self.sigma_R_basis.T

		if is_homogeneous_rotation:

			W_modified = copy.deepcopy(self.sigma_R_basis)
			WT_modified = copy.deepcopy(self.sigma_R_basis_counter)

			for i in range(N):
				for j in range(N // 4):
					val1 = W_modified[i][j]
					val2 = W_modified[i][N//2 - 1 - j]
					W_modified[i][j] = val2
					W_modified[i][N//2 - 1 - j] = val1

			for i in range(N//4):
					val1 = copy.deepcopy(WT_modified[N//2 + i])
					val2 = copy.deepcopy(WT_modified[N - 1 - i])
					WT_modified[N//2 + i] = val2
					WT_modified[N - 1 - i] = val1

			self.sigma_R_basis = W_modified
			self.sigma_R_basis_counter = WT_modified
		print()
		print("<W Matrix>")
		print(self.sigma_R_basis)
		print()
		print("<W^* Matrix>")
		print(self.sigma_R_basis_counter)
		print()
		print("<(W^*)*(W)>")
		print(np.matmul(self.sigma_R_basis_counter, self.sigma_R_basis) % P)
		print()
					
@patch_to(BFVEncoder)
def __init__(self):
	self.M = M
	self.create_sigma_R_basis()
	self.scale = scale
	
@patch_to(BFVEncoder)
def encode(self, input_vector: np.array) -> Polynomial:
	anti_diagonal_matrix = MatrixDataSizeToInfinite(np.eye(N)[::-1])
	#print(self.sigma_R_basis)
	#print(anti_diagonal_matrix)
	#print(scaled_input_vector)
	basis_coordinates = np.matmul(N_inverse *  self.sigma_R_basis, anti_diagonal_matrix).dot(input_vector) % P
	p = Polynomial(basis_coordinates)
	#print("Inverse: " + str(N_inverse))
	#print("Input Vector: " + str(input_vector))
	#print("Poly: " + str(p.coef))
	scaled_p = p * self.scale
	#print("Scale: " + str(self.scale))
	#print("Check")
	#for element in self.sigma_R_basis:
	#	for element2 in element:
	#		print(f"Element: {element2}, Type: {type(element2)}")
	#for element in self.sigma_R_basis.T:
	#	for element2 in element:
	#		print(f"Element: {element2}, Type: {type(element2)}")
	#print(self.sigma_R_basis)
	#print(self.sigma_R_basis.T)
	#print(np.matmul(self.sigma_R_basis.T, self.sigma_R_basis) % P)
	#print(self.sigma_R_basis.T % P)
	#print(self.sigma_R_basis % P)
	#print()
	#print(self.sigma_R_basis.T[2])
	#print(self.sigma_R_basis.T[N - 3])
	#print()
	#print(self.sigma_R_basis.T[0] % P)
	#print(self.sigma_R_basis.T[N - 1] % P)
	#print()
	#arr1 = self.sigma_R_basis.T[0]
	#arr2 = self.sigma_R_basis.T[N - 1]
	#for element in arr1:
	#	print(f"Element: {element}, Type: {type(element)}")
	#print(np.dot(arr1, arr2))
	#total = 0
	#for i in range(N):
	#	total += arr1[i] * arr2[i]
	#print(total)
	#print()
	#print(self.sigma_R_basis.T[0].dot(self.sigma_R_basis.T[N - 1]) % P)
	#print((self.sigma_R_basis.T[0] % P).dot(self.sigma_R_basis.T[N - 1] % P) % P)
	#print()
	#print(np.matmul(self.sigma_R_basis.T, self.sigma_R_basis) % P)
	#print(np.matmul(self.sigma_R_basis.T % P, self.sigma_R_basis % P) % P)
	#print()
	#print(np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))
	#print(anti_diagonal_matrix)
	#a = np.matmul(anti_diagonal_matrix, np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))
	#print(a)
	#print(a % P)
	#print(np.matmul(self.sigma_R_basis.T, self.sigma_R_basis) % P)
	#print(np.matmul(anti_diagonal_matrix, np.matmul(self.sigma_R_basis.T, self.sigma_R_basis) % P))
	#print(np.matmul(anti_diagonal_matrix, np.matmul(self.sigma_R_basis.T, self.sigma_R_basis)) % P)
	#print()
	#print(np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis)).dot(scaled_input_vector))
	#print(np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis)).dot(scaled_input_vector) % P)
	#print((np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))) % P)
	#print((N_inverse * np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))) % P)
	#print()
	#print(scaled_input_vector)
	#print((np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis)) % P).dot(scaled_input_vector))
	#print(((np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))).dot(scaled_input_vector)) % P)
	#print((np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis)) % P).dot(scaled_input_vector) % P)
	#print(N_inverse * (np.matmul(np.eye(N)[::-1], np.matmul(self.sigma_R_basis.T, self.sigma_R_basis))).dot(scaled_input_vector) % P)
	#print(np.matmul(self.sigma_R_basis.T, np.matmul(N_inverse *  self.sigma_R_basis, np.eye(N)[::-1])).dot(scaled_input_vector) % P)
	#print(np.matmul(self.sigma_R_basis.T, (np.matmul(N_inverse *  self.sigma_R_basis, np.eye(N)[::-1])).dot(scaled_input_vector)) % P)
	#print()

	return scaled_p

@patch_to(BFVEncoder)
def decode(self, p: Polynomial) -> np.array:
	rescaled_p = round_polynomial((p / scale))
	print('descaled rotation-applied polynomial: ' + str(p))
	print()
	#print(self.sigma_R_basis)
	#print(rescaled_p.coef)
	coef = rescaled_p.coef
	coef_preserved_zeros = np.pad(coef, (0, N - len(coef)), 'constant')
	coef_preserved_zeros = VectorDataSizeToInfinite(coef_preserved_zeros)
	z = np.matmul(self.sigma_R_basis_counter, coef_preserved_zeros) % P
	#print("R Basis")
	#print(self.sigma_R_basis.T)
	#print("Coefficiet Mult")
	#print(coef_preserved_zeros)
	#print("Multiply")
	#print(z)
	#print()

	return z


def round_polynomial(poly):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		new_coef.append(round(co))
	poly.coef = new_coef
	return poly

def reduce_polynomial(poly, n, q):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		if degree >= n:
			new_coef[degree % n] += co * (-1 ** (degree / n))
			new_coef[degree % n] %= q 
		else:
			new_coef.append(co % q)
		degree += 1
	poly.coef = new_coef
	return poly

def rotate_homomorphic(poly, rotation_offset, n):
	degree = 0
	coef = poly.coef
	new_coef = [0] * n
	#new_coef = VectorDataSizeToInfinite(new_coef)
	power = JFunction(rotation_offset, True)
	#print("Power: " + str(power))
	for i in range(len(coef)):
		#print("Powered Coeff " + str(i) + " : " + str(i * power) + " --> " + str((i * power) % n)) 
		#print((i * power) % n)
		#print(new_coef)
		#print(len(coef))
		if (((i * power) // n) % 2 == 1):
			new_coef[(i * power) % n] += -coef[i]
		else:
			new_coef[(i * power) % n] += coef[i]
	poly.coef = new_coef
	return poly


def main():

	print("======================================")
	global M
	global N_inverse
	global primitive_root_of_unity
	global scale

	GenerateParam()
	encoder = BFVEncoder()

	print("<The BFV plaintext vector to encode>")
	z = np.array(bfv_vector)
	print('vector 1: ' + str(z))
	#p = encoder.encode(z)
	#decoded_z = encoder.decode(p)
	#print('decoded vector 1: ' + str(decoded_z))
	#sys.exit()
	print()

	print("<The encoded BFV plaintext polynomial>")
	p = encoder.encode(z)
	p_rotated = rotate_homomorphic(p, rotation_offset, N) # divide by a redundant scale factor

	scale_back = scale
	scale = 1
	encoder_1 = BFVEncoder()
	scale = scale_back
	print('unscaled polynomial 1: ' + str(encoder_1.encode(z)))
	#print('unscaled polynomial 1 + 2: ' + str(reduce_polynomial(encoder_1.encode(z) + encoder_1.encode(z2), N, Q)))
	print('scaled polynomial 1: ' + str(p))
	print()
	#print("before polynomial reduction of 1 + 2: " + str(p + p2))
	print('after polynomial rotation by ' + str(rotation_offset) + ' positions and q-reduction of polynomial 1: ' + str(p_rotated))

	decoded_z_rotated = encoder.decode(p_rotated)
	print("<The decoded BFV plaintext vector>")
	print('rotated vector 1 by ' + str(rotation_offset) + ' positions: ' + str(decoded_z_rotated))
	print()

	for i in range(len(z)//2):
		original_index = i
		rotated_index = (i - rotation_offset) % (len(z)//2)
		if z[original_index] != decoded_z_rotated[rotated_index] or z[original_index + len(z)//2] != decoded_z_rotated[rotated_index + len(z)//2]:
			print("Rotation Wrong!")
			sys.exit(0)
	print("Rotation is CORRECT")

if __name__ == "__main__":
	test_index = 0
	while True:
		main()
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/bgv.py <==
from sympy import randprime
import random
import sys
import numpy as np
import math
from sympy import nextprime, mod_inverse, primitive_root
from functools import reduce
import operator
from collections import Counter
np.set_printoptions(threshold=np.inf)

N = 1 << 11
PLAIN_BITS = 4
CIPHER_BITS = 11
MODULUS_COUNT = 2
SWITCH_CIPHER_BITS = 10
SWITCH_MODULUS_COUNT = 2

def centered_mod(x, q):
    """
    Centered residue of x (scalar or array‑like) modulo q.

    Returned range:
        (-⌊q/2⌋ , ⌈q/2⌉]   for any positive integer q.
    """

    if q <= 0:
        raise ValueError("Modulus q must be positive.")

    # ---------- scalar fast‑path ----------
    if np.isscalar(x):
        r = x % q                     # bring into [0, q-1]
        if r > q // 2:                # fold the upper half down
            r -= q
        return int(r)

    # ---------- vectorised path ----------
    arr = np.asarray(x)               # 1‑D, 2‑D, … anything works
    r = np.mod(arr, q)                # same shape as arr
    mask = r > q // 2
    r = r.astype(object, copy=False)  # allow big ints if q is big
    r[mask] -= q
    return r if isinstance(x, np.ndarray) else type(x)(r.tolist())

def random_prime_sympy(bits):
	 lower_bound = 1 << (bits - 1)
	 upper_bound = (1 << bits) - 1
	 return randprime(lower_bound, upper_bound)

def find_duplicates(arr):
	 return [item for item, count in Counter(arr).items() if count > 1]



def mod_inverse(x, q):
    if q <= 0:
        raise ValueError("Modulus q must be positive.")

    # ---- scalar fast path -------------------------------------------------
    if np.isscalar(x):
        return _scalar_inv_centered(int(x), q)

    # ---- vectorised path --------------------------------------------------
    arr  = np.asarray(x, dtype=object)          # keeps big ints intact
    invs = np.empty_like(arr)

    it = np.nditer(arr, flags=["multi_index"])
    while not it.finished:
        invs[it.multi_index] = _scalar_inv_centered(int(it[0]), q)
        it.iternext()

    return invs if isinstance(x, np.ndarray) else type(x)(invs.tolist())



def _scalar_inv_centered(a, q):
    a_mod = a % q
    if math.gcd(a_mod, q) != 1:
        raise ValueError(f"{a} has no inverse modulo {q}")

    # Python 3.8+:  pow(base, -1, mod) gives modular inverse
    inv = pow(a_mod, -1, q)
    return centered_mod(inv, q)




def poly_degree_reduce(prod):
	# Wrap around for x^N - 1
	for i in range(N, len(prod)):
		prod[i - N] += prod[i]
	reduced = prod[:N]		  # shape (16384,)
	return reduced

def poly_reduce(prod, modulus):
	# Wrap around for x^N - 1
	for i in range(N, len(prod)):
		prod[i - N] += prod[i]
	reduced = prod[:N]		  # shape (16384,)
	for i in range(0, N):
		prod[i] = centered_mod(prod[i], modulus)
	return reduced

def poly_round(poly):
	for i in range(0, N):
		poly[i] = round(poly[i])
	return poly


def ModSwitchBGV(poly, plain_modulus, cur_modulus, new_modulus):
	poly_divide_round = np.zeros_like(poly)
	for i in range(0, len(poly)):
		poly_divide_round[i] = int(np.round(float(poly[i]) * (float(new_modulus) / float(cur_modulus))))
	epsilon = new_modulus * poly - cur_modulus * poly_divide_round
	H = poly_reduce(epsilon * mod_inverse(cur_modulus, plain_modulus), plain_modulus)
	poly_switch = poly_reduce(poly_divide_round + H, new_modulus)
	return poly_switch

def ModSwitchBGV_debug(poly, plain_modulus, cur_modulus, new_modulus):
	poly_divide_round = np.zeros_like(poly)
	for i in range(0, len(poly)):
		poly_divide_round[i] = int(np.round(float(poly[i]) * (float(new_modulus) / float(cur_modulus))))
	epsilon = new_modulus * poly - cur_modulus * poly_divide_round
	H = poly_reduce(epsilon * mod_inverse(cur_modulus, plain_modulus), plain_modulus)
	poly_switch = poly_reduce(poly_divide_round + H, new_modulus)
	#print(poly_switch)
	#if (centered_mod(poly, plain_modulus) - centered_mod(poly_switch, plain_modulus) != 0).any():
	#		print ("Plain Modulus False")
	#		sys.exit()
		#print(f'INverse: {centered_mod(mod_inverse(prime_factor, new_modulus), plain_modulus)}')
	return (poly_switch, poly_divide_round, H)

def ModSwitchBGV2(poly, plain_modulus, cur_modulus, new_modulus):
	poly_divide_round = poly
	for i in range(0, len(poly)):
		poly_divide_round[i] = int(np.round(float(poly[i]) * (float(new_modulus) / float(cur_modulus))))
	epsilon = new_modulus * poly - cur_modulus * poly_divide_round
	H = poly_reduce(epsilon * mod_inverse(cur_modulus, plain_modulus), plain_modulus)
	poly_switch = poly_divide_round + H
	#print(poly_switch)
	#if (centered_mod(poly, plain_modulus) - centered_mod(poly_switch, plain_modulus) != 0).any():
	#		print ("Plain Modulus False")
	#		sys.exit()
		#print(f'INverse: {centered_mod(mod_inverse(prime_factor, new_modulus), plain_modulus)}')
	return poly_switch


all_moduli = []
q_base = []
q_switch_base = []
p = random_prime_sympy(PLAIN_BITS)

# Find unique ciphertext moduli such that each moduli is 1 mod p
for mod_Index in range(0, MODULUS_COUNT):
	while True:
		q_factor = int(random_prime_sympy(CIPHER_BITS))
		if q_factor not in q_base and mod_inverse(q_factor, p) == 1:
			q_base.append(q_factor)
			break

# Find new unique ciphertext moduli such that each moduli is 1 mod p
for mod_Index in range(0, SWITCH_MODULUS_COUNT):
	while True:
		q_factor = int(random_prime_sympy(SWITCH_CIPHER_BITS))
		if q_factor not in q_base and q_factor not in q_switch_base and mod_inverse(q_factor, p) == 1:
			q_switch_base.append(q_factor)
			break

q = reduce(operator.mul, q_base, 1)
q_level_down = reduce(operator.mul, q_base[1:], 1)
q_switch = reduce(operator.mul, q_switch_base, 1)


print('- plaintext modulus: ' + str(p))
print('- ciphertext modulus base: ' + str(q_base) + " = " + str(q))
print('- ciphertext level-down modulus base: ' + str(q_base) + " = " + str(q_level_down))
print('- ciphertext arbitrarily switched modulus base: ' + str(q_switch_base) + " = " + str(q_switch))
print()

A = centered_mod(np.array([random.randrange(q) for _ in range(N)], dtype=object), q)
M = centered_mod(np.array([random.randrange(p) for _ in range(N)], dtype=object), p)
E = centered_mod(np.array([random.randrange(int(10)) for _ in range(N)], dtype=object), int(10))
S = centered_mod(np.array([random.randrange(3) for _ in range(N)], dtype=object), q)

S -= 1

### Encrypt
B = poly_reduce(M + p*E - poly_reduce(np.convolve(A, S), q), q)


### Decrypt
M_decrypted = centered_mod(poly_reduce((poly_reduce(np.convolve(A, S), q) + B), q), p)


### Modulus Level Down
A_level_down = ModSwitchBGV(A, p, q, q_level_down)
B_level_down = ModSwitchBGV(B, p, q, q_level_down)
M_level_down_decrypted = centered_mod(poly_reduce(poly_reduce(np.convolve(A_level_down, S), q_level_down) + B_level_down, q_level_down), p)

### Modulus Switch
A_switch = ModSwitchBGV(A, p, q, q_switch)
B_switch = ModSwitchBGV(B, p, q, q_switch)
M_switch_decrypted = centered_mod(poly_reduce(poly_reduce(np.convolve(A_switch, S), q_switch) + B_switch, q_switch), p)



print("M_decrypted[0] = ", M_decrypted[0]) 
print("M_level_down_decrypted[0] = ", M_level_down_decrypted[0])
print("M_switch_decrypted[0] = ", M_switch_decrypted[0])
print()

print("M_decrypted == M_level_down_decrypted?", (M_level_down_decrypted == M_decrypted).all())
print("M_decrypted == M_switch_decrypted?", (M_switch_decrypted == M_decrypted).all())



==> source_code/bgv_example.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy
from bgv_lib import *
import argparse
from common import *

# We set N and Q as hyper-parameters, based on which P and scale will be automatically configured

Q_LEVEL = 5
Q_BIT = 30
N = 4
error_tolerance_ratio = 0.01

#############################

# Test Option 1: Targeted Tests

# Testcase 1
bgv_vector1 = np.array([10, 3, 5, 13], dtype=object)
bgv_vector2 = np.array([2, 4, 3, 6], dtype=object)
rotation_offset = 3

# Testcase 2
#N = 8
#bgv_vector1 = np.array([1 + 2j, -3 + 4j, 5 - 6j, -7 -8j], dtype=object)
#bgv_vector2 = np.array([0, 0, 0, 0], dtype=object)
#rotation_offset = 3



#############################

# Test Option 2: Random Test Params

test_count = 1000

##############################################

np.set_printoptions(suppress=True)
is_homogeneous_rotation = True


def build_parser():
	 """Build argument parser"""
	 parser = argparse.ArgumentParser(description='Python-based BGV Demo Library')
	 parser.add_argument('--encode', action='store_true', help='Encoding test')
	 parser.add_argument('--encrypt', action='store_true', help='Encrytion/decryption test')
	 parser.add_argument('--add-cipher-plain', action='store_true', help='Cipher-plain addition test')
	 parser.add_argument('--add-cipher-cipher', action='store_true', help='Cipher-cipher addition test')
	 parser.add_argument('--mult-cipher-plain', action='store_true', help='Cipher-plain multiplication test')
	 parser.add_argument('--mult-cipher-cipher', action='store_true', help='Cipher-cipher multiplication test')
	 parser.add_argument('--keyswitch', action='store_true', help='Key switch test')
	 parser.add_argument('--rotate', action='store_true', help='Rotation test')
	 #parser.add_argument('--bootstrapping', action='store_true', help='Bootstrapping test')
	 parser.add_argument('--random', action='store_true', help='A bulk of random tests')
	 parser.add_argument('--all', action='store_true', help='All test')
	 return parser


def main(test_index, is_encrypt, run_choice, is_random_param):

	global bgv_vector1
	global bgv_vector2

	if run_choice == '':
		run_choice = 'encrypt' if args.encrypt else 'encode'
	
	P = init_P(N=N)
	Q_BASE = (pick_ntt_primes(bits=Q_BIT, num=Q_LEVEL, p_mod=P, max_span=1<<11))
	# print_cyclotomic_polynomial_info(N=N, P=P, is_complex=False)

	budget_bits = math.floor(math.log2(math.prod(Q_BASE) / P))

	scale = P
	Q_BASE_ORIGIN = Q_BASE.copy()
	is_prime.cache = {}
	is_prime.cache[math.prod(Q_BASE)] = False

	if is_random_param:
		rotation_offset = random.randint(-N//2 + 1, N//2 - 1)
		bgv_vector1 = np.empty(N, dtype=object)
		bgv_vector2 = np.empty(N, dtype=object)
		for i in range(N):
			bgv_vector1[i] = centered_mod(random.randint(0, P - 1), P)
			bgv_vector2[i] = centered_mod(random.randint(0, P - 1), P)
	else:
		if len(bgv_vector1) != N or len(bgv_vector2) != N:
			print("[Error] The dimensions of the input vectors are not " + str(N) + ", but " + str(len(bgv_vector1)) + ", " + str(len(bgv_vector2)))
			sys.exit()


	encoder = Encoder(N=N, P=P, scale=scale)

	print("<The BGV plaintext vector to encode>")

	bgv_vector1 = centered_mod_arr(bgv_vector1, P)
	bgv_vector2 = centered_mod_arr(bgv_vector2, P)

	z1 = np.array(bgv_vector1, dtype=object)
	z2 = np.array(bgv_vector2, dtype=object)
	print('vector 1: ' + str(z1))
	print('vector 2: ' + str(z2))
	print()
	# =========== Encryption Stage ===============

	print("<The encoded BGV plaintext polynomial>")
	p1 = encoder.encode(z1)
	p2 = encoder.encode(z2)
	print('encoded polynomial 1: ' + str(p1))
	print('encoded polynomial 2: ' + str(p2))
	print()

	if args.encrypt:
		s = key_generate(N)
		a1, b1 = fhe_encrypt(p1, N, P, Q_BASE, s, encoder.scale)
		a2, b2 = fhe_encrypt(p2, N, P, Q_BASE, s, encoder.scale)
		print('<Encrypted ciphertexts>')
		print('A1: ', a1)
		print('B1: ', a2)
		print()
		print('A2: ', b1)
		print('B2: ', b2)
		print()

	# =========== Computation Stage ===============

	if run_choice == 'add_cipher_cipher':
		print("<<Add_Cipher_Cipher Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = centered_mod_arr(z1 + z2, P)
		p3 = poly_add(p1, p2, N, P)
		a3, b3 = fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q_BASE)

	if run_choice == 'add_cipher_plain':
		print("<<Add_Cipher_Plain Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = centered_mod_arr(z1 + z2, P)
		p3 = poly_add(p1, p2, N, P)
		a3, b3 = fhe_add_cipher_plain(a1, b1, p2, N, Q_BASE, encoder.scale)

	if run_choice == 'mult_cipher_plain':
		print("<<Multiply_Cipher_Plain Test>>")
		print('z3 = z1 * z2')
		print()
		z3 = centered_mod_arr(z1 * z2, P)
		p3 = poly_mult(p1, p2, N)
		a3, b3 = fhe_mult_cipher_plain(a1, b1, p2, N, Q_BASE)

	if run_choice == 'keyswitch':
		print("<<Key_Switch Test>>")
		print('z3: z1 encrypted by a new secret key')
		print()
		s_new = key_generate(N)
		ksk = fhe_keyswitch_keygen(s, s_new, N, math.prod(Q_BASE), base=1<<10, bgv_scale=P)
		a3, b3 = fhe_keyswitch(a1, b1, ksk)
		p3 = p1
		z3 = z1.copy()

	if run_choice == 'mult_cipher_cipher':
		print("<<Multiply_Cipher_Cipher Test>>")
		print('z3: z1 * z2')
		print()
		z3 = centered_mod_arr(z1 * z2, P)
		p3 = poly_mult(p1, p2, N)

		s2 = poly_mult(s, s, N, math.prod(Q_BASE))
		relin_key = fhe_keyswitch_keygen(s2, s, N, math.prod(Q_BASE), bgv_scale=P)
		a3, b3 = fhe_mult_cipher_cipher(a1, b1, a2, b2, N, P, Q_BASE, encoder.scale, relin_key)

	if run_choice == 'rotate':
		print("<<Rotation Test>>")
		rotation_offset = random.randint(0, N // 2 - 1)
		print('z3: rotate z1 to the left by ' + str(rotation_offset) + ' slots left-half and right-half, each')
		print()
		z3 = z1.copy()
		for i in range(len(z1)//2):
			original_index = i
			rotated_index = (i - rotation_offset) % (len(z1)//2)
			z3[rotated_index] = z1[original_index]
			z3[rotated_index + len(z3)//2] = z1[original_index + len(z3)//2]
		p3 = poly_rotate(p1, math.prod(Q_BASE_ORIGIN), N, rotation_offset) # divide by a redundant scale factor

		rotate_ksk = poly_mod(poly_rotate(s, math.prod(Q_BASE), N, rotation_offset), N, math.prod(Q_BASE))
		galois_rotation_key = fhe_keyswitch_keygen(rotate_ksk, s, N, math.prod(Q_BASE), base=1 << 10, bgv_scale=P)
		a3, b3 = fhe_rotate(a1, b1, N, Q_BASE, rotation_offset, galois_rotation_key)

	if run_choice == 'bootstrapping':
		print("<<Bootstrapping Test>>")
		print('z3: z1 encrypted in a bootstrapped ciphertext')
		print()
		z3 = z1.copy()
		p3 = p1.copy()
		a3, b3 = fhe_bootstrapping(a1, b1, N, Q_BASE)

	# =========== Decryption Stage ===============
	if args.encrypt:
		print('<Decrypted Polynomials>')
		#scaling_bits = math.floor(math.log2(scale))
		dec_p1, e1_bits = fhe_decrypt(a1, b1, N, P, Q_BASE_ORIGIN, s, encoder.scale, p1)
		dec_p2, e2_bits = fhe_decrypt(a2, b2, N, P, Q_BASE_ORIGIN, s, encoder.scale, p2)
		print('- p1:			  ', p1)
		print('- decrypted_p1: ', dec_p1)
		print(f'- Q-budget-bits : maximum noise-bits ratio = {budget_bits} : {e1_bits}')
		print()
		print('- p2:			  ', p2)
		print('- decrypted_p2: ', dec_p2)
		print(f'- Q-budget-bits : maximum noise-bits ratio = {budget_bits} : {e2_bits}')
		print()
		if run_choice != 'encode' and run_choice != 'encrypt':
			if run_choice == 'keyswitch':
				dec_p3, e3_bits = fhe_decrypt(a3, b3, N, P, Q_BASE, s_new, encoder.scale, p3)
			else:
				dec_p3, e3_bits = fhe_decrypt(a3, b3, N, P, Q_BASE, s, encoder.scale, p3)
			print('- p3:			  ', p3)
			print('- decrypted_p3: ', dec_p3)
			print(f'- Q-budget-bits : noise-bits ratio = {budget_bits} : {e3_bits}')
			print()
	else:
		dec_p1 = p1
		dec_p2 = p2

	decoded_z1 = encoder.decode(dec_p1)
	decoded_z2 = encoder.decode(dec_p2)
	
	print('<Decoded vectors>')
	print('- z1:			', z1)
	print('- decoded_z1: ', decoded_z1)
	print()
	print('- z2:			', z2)
	print('- decoded_z2: ', decoded_z2)
	print()
	if run_choice != 'encode' and run_choice != 'encrypt':
		decoded_z3 = encoder.decode(dec_p3)
		print('- z3:			', z3)
		print('- decoded_z3: ', decoded_z3)
		print()
	print()
	if (not np.array_equal(z1, decoded_z1)) or (not np.array_equal(z2, decoded_z2)):
		print("[Error] decoded vectors mismatch")
		print("- z1:", z1, decoded_z1)
		print("- z2:", z2, decoded_z2)
		sys.exit(0)
	if run_choice != 'encode' and run_choice != 'encrypt' and not np.array_equal(z3, decoded_z3):
		print("[Error] decoded vectors mismatch")
		print("- z3:", z3, decoded_z3)
		sys.exit(0)

	print(f"[TEST {test_index + 1}] '{run_choice}': all values exactly match")
	print()
	return



if __name__ == "__main__":
	args = build_parser().parse_args()
	if not any(vars(args).values()):
		args.random = True
		args.all = True
	if args.all:
		args.random = True
	is_random_param = args.random
	if args.all or args.random and not (args.encode or args.encrypt or args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.rotate): 
		args.encrypt = True
		args.add_cipher_cipher = True
		args.add_cipher_plain = True
		args.mult_cipher_cipher = True
		args.mult_cipher_plain = True
		args.rotate = True
		args.keyswitch = True
	if args.encrypt:
		args.encode = True
	if args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.rotate:
		args.encrypt = True
	run_slot = []
	if args.add_cipher_cipher:
		run_slot.append('add_cipher_cipher')
	if args.add_cipher_plain:
		run_slot.append('add_cipher_plain')
	if args.mult_cipher_cipher:
		run_slot.append('mult_cipher_cipher')
	if args.mult_cipher_plain:
		run_slot.append('mult_cipher_plain')
	if args.rotate:
		run_slot.append('rotate')
	if args.keyswitch:
		run_slot.append('keyswitch')
	#if args.bootstrapping:
	#	run_slot = ['bootstrapping']

	test_index = 0
	while True:
		main(test_index, args.encrypt, random.choice(run_slot) if run_slot else '', is_random_param)
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/bgv_lib.py <==
from common import *


def fhe_encrypt(m: Polynomial, N, P, Q_BASE, s, scale):
	"""
	Returns ciphertext (a, b):
	 a <- uniform in R_q
	 e <- small
	 b = -a*s + scale*e + m	(mod x^n+1, q)
	"""
	Q = math.prod(Q_BASE)

	m_mod = poly_mod(m, N, P)  # coeffs in [0,p)
	a = sample_uniform_poly(N, Q)
	e = sample_small_poly(N, bound=1)
	e_scaled = Polynomial(np.array([c * scale for c in e.coef], dtype=object))

	b = poly_add(poly_add(-poly_mult(a, s, N, Q), e_scaled, N, Q),
				m_mod, N, Q)

	a = poly_mod(a, N, Q)
	b = poly_mod(b, N, Q)
	return (a, b)



def fhe_decrypt(a: Polynomial, b: Polynomial, N, P, Q_BASE, s, scale, expected_dec: Polynomial = None) -> Polynomial:
	"""
	Decrypt:
	 v = b + a*s  (mod x^n+1, q)  ~= m + e*scale
	 m_hat = round(v/scale)
	 (optionally centered mod p if p was stored by fhe_encrypt)
	"""
	Q = math.prod(Q_BASE)

	v = poly_add(b, poly_mult(a, s, N, Q), N, Q)
	m_hat = poly_mod(v, N, P)
	print(m_hat)
	if expected_dec is not None:
		noise_poly = poly_sub(v, expected_dec, N, Q)
		e = Polynomial(np.array([round_div(c, P) for c in noise_poly.coef], dtype=object))
		max_abs = float(np.max(np.abs(e.coef))) if len(e.coef) else 0.0
		e_bits = 1 if max_abs == 0 else math.floor(math.log2(abs(max_abs))) + 1
	return m_hat, e_bits


def bgv_mod_switch_poly(poly, N, P, Q_cur, Q_new):
	"""
	Performs BGV Modulus Switching from Q_cur to Q_new.
	Ensures c' = c mod P.
	Logic ported from bgv.py's ModSwitchBGV using integer arithmetic.
	"""
	# 1. Prepare arrays (ensure dtype=object for large integers)
	coeffs = np.array(poly.coef, dtype=object)
	
	# 2. Scale: c_scaled = round(c * Q_new / Q_cur)
	#	We implement vectorized round_div logic here:
	#	round(x/d) = (x + d//2) // d		 if x >= 0
	#					= -((-x + d//2) // d)	if x < 0
	
	num = coeffs * Q_new
	half_Q = Q_cur // 2
	
	# Use np.where to handle positive and negative coefficients efficiently
	c_scaled = np.where(
		 num >= 0,
		 (num + half_Q) // Q_cur,
		 -((-num + half_Q) // Q_cur)
	)
	
	# 3. Compute error term (epsilon)
	#	epsilon = c * Q_new - c_scaled * Q_cur
	epsilon = num - (c_scaled * Q_cur)
	
	# 4. Compute Correction H
	#	H = (epsilon * inv(Q_cur)) mod P
	inv_Q_cur = mod_inv(Q_cur, P)
	if inv_Q_cur == -1:
			raise ValueError(f"Q_cur={Q_cur} is not coprime to P={P}")
			
	h = (epsilon * inv_Q_cur) % P
	h = centered_mod_arr(h, P) # Vectorized centered mod from common.py
	
	# 5. Final Result: scaled + H (mod Q_new)
	result = c_scaled + h
	new_coeffs = centered_mod_arr(result, Q_new)
		 
	return Polynomial(np.array(new_coeffs, dtype=object))


def fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q_BASE):
	Q = math.prod(Q_BASE)
	a3 = poly_add(a1, a2, N, Q)
	b3 = poly_add(b1, b2, N, Q)
	return (a3, b3)



def fhe_add_cipher_plain(a1, b1, p2, N, Q_BASE, scale):
	Q = math.prod(Q_BASE)
	b3 = poly_add(b1, p2, N, Q)
	return (a1, b3) 

def fhe_mult_cipher_plain(a1, b1, p2, N, Q):
	a3 = poly_mult(a1, p2, N, math.prod(Q))
	b3 = poly_mult(b1, p2, N, math.prod(Q))
	return (a3, b3)


def fhe_rotate(a1, b1, N, Q_BASE, rotation_offset, galois_rotation_key):
	Q = math.prod(Q_BASE)
	# 1) Automorphism on ciphertext components
	a_rot = poly_mod(poly_rotate(a1, Q, N, rotation_offset), N, Q)
	b_rot = poly_mod(poly_rotate(b1, Q, N, rotation_offset), N, Q)

	# 2) Key-switch from s_rot -> s (cache by (offset,N,Q,s)) by gadget decomposition
	a_out, b_out = fhe_keyswitch(a_rot, b_rot, galois_rotation_key)
	return (a_out, b_out)




def fhe_mult_cipher_cipher(a1, b1, a2, b2, N, P, Q_BASE, scale, relin_key):
	"""
	BGV ct×ct with gadget decomposition relinearization.
	"""
	# Use the plaintext modulus from the relin key bundle if you store it elsewhere.
	Q = math.prod(Q_BASE)

	# Ensure inputs are centered in R_Q
	a1 = poly_mod(a1, N, Q); b1 = poly_mod(b1, N, Q)
	a2 = poly_mod(a2, N, Q); b2 = poly_mod(b2, N, Q)

	# ---- Raw products in big integers (no mod Q yet) ----
	d0_raw = poly_mult(b1, b2, N, Q)  # b1*b2
	d1_raw = poly_add(
		poly_mult(b1, a2, N, Q),
		poly_mult(a1, b2, N, Q),
		N, Q
	)  # b1*a2 + a1*b2
	d2_raw = poly_mult(a1, a2, N, Q)  # a1*a2

	# ---- BGV rescale: round(P/Q * ·) and reduce mod Q ----
	q_last = Q_BASE.pop()
	Q_new = Q // q_last

	d0 = bgv_mod_switch_poly(d0_raw, N, P, Q, Q_new)
	d1 = bgv_mod_switch_poly(d1_raw, N, P, Q, Q_new)
	d2 = bgv_mod_switch_poly(d2_raw, N, P, Q, Q_new)


	# ---- Relinearize the s^2 term using the gadget-decomp keyswitch ----
	# Under s^2, (a_old=d2, b_old=0) has phase = d2*s^2
	a_old = d2
	b_old = poly_zero(N)
	a_sw, b_sw = fhe_keyswitch(a_old, b_old, relin_key)

	# Combine into 2-term ciphertext under s
	a3 = poly_add(d1, a_sw, N, Q_new)
	b3 = poly_add(d0, b_sw, N, Q_new)
	return (a3, b3)



def fhe_bootstrapping(a1, b1, N, Q):
	return 0


==> source_code/ckks.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy

# First we set the parameters

is_random_param = True
#is_random_param = False
error_tolerance_ratio = 0.01

#############################
# Test Option 1: Targeted Test Params

# Testcase 1
N = 4
ckks_vector = [1.1 + 4.3j, 3.5 - 1.4j]
ckks_vector2 = [-5 - 6j, 7 + 8j]
rotation_offset = 1

# Testcase 2
N = 8
ckks_vector = [1 + 2j, -3 + 4j, 5 - 6j, -7 -8j]
ckks_vector2 = [0, 0, 0, 0]
rotation_offset = 3

scale = 2**20
Q = scale*scale

is_homogeneous_rotation = True


#############################
# Test Option 2: Random Test Params

test_count = 1000

N_LOWER = 4
N_UPPER = 4

P_LOWER = 35
P_UPPER = 10000

scale_LOWER = 2**20
scale_UPPER = 2**20


##############################################



N_inverse = -1
primitive_root_of_unity = -1

test_index = 0
M = N*2

def IsPowerOf2(N : int):
	n_checker = N
	while n_checker > 1:
		if n_checker % 2 == 1:
			return False
		n_checker /= 2 
	return True


def Egcd(a, b):
	if a == 0:
		return (b, 0, 1)
	else:
		g, y, x = Egcd(b % a, a)
		return (g, x - (b // a) * y, y)

def ModInv(a, m):
	g, x, y = Egcd(a, m)
	if g != 1:
		#raise Exception('modular inverse does not exist')
		return -1
	else:
		return x % m


def GenerateParam():
	global N
	global P
	global ckks_vector
	global gfv_vector2
	global ckks_vector
	global ckks_vector2
	global M
	global N_inverse
	global primitive_root_of_unity
	#global scale_inverse
	global scale
	global Q

	if is_random_param:
		# Decide the exponent N
		while True:
			power = random.randint(N_LOWER, N_UPPER)
			if IsPowerOf2(power):
				 N = power
				 P = random.randint(P_LOWER, P_UPPER)
				 scale = random.randint(scale_LOWER, scale_UPPER)
				 M = N * 2
				 break
			rotation_offset = random.randint(0, N // 2 - 1)
	else:
		if len(ckks_vector)*2 != N or len(ckks_vector2)*2 != N:
		  print("Error: The dimensions of the input vectors are not " + str(N) + ", but " + str(len(ckks_vector)) + ", " + str(len(ckks_vector2)))
		  sys.exit()
	if M <= 0:
		print("Error: M has to be specified for a targeted test")
		sys.exit()

	N_inverse = 1/N
	root_values = []

	primitive_root_of_unity = np.exp(2 * np.pi * 1j / M) 
	print(primitive_root_of_unity)
	next_root = primitive_root_of_unity
	for i in range(N):
		root_values.append(next_root)
		next_root = next_root * (primitive_root_of_unity ** 2) 
#	'''

	print("==================== PARAMETERS ====================")
	print("N: " + str(N))
	print("Ciphertext modulus: " + str(Q))
	print("Scale Factor: " + str(scale))
	print("Selected primitive " + str(M) + "-th root of unity: " + str(primitive_root_of_unity))
	print("- " + str(N) + " roots of the " + str(M) + '-th cyclotomic polynomial : ' + str(root_values))
	print()
	for root in root_values:
		generated_roots = []
		coprimes = []
		for exp in range(M):
			if exp != 0 and math.gcd(exp, M) == 1:
				coprimes.append(exp)
				generated_roots.append((int(root) ** exp) )
		print('- Roots of the ' + str(M) + '-th cyclotomic polynomial generated by the co-prime-' + str(coprimes) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()
	for root in root_values:
		generated_roots = []
		exponents = []
		for exp in range(M):
				exponents.append(exp)
				generated_roots.append((int(root) ** exp) )
		print('- All ' + str(M) + '-th roots of unity generated by the ' + str(exponents) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()

	if is_random_param:
		ckks_vector = []
		ckks_vector2 = []
		for i in range(N//2):
			ckks_vector.append(random.uniform(1.0, 10.0) + 1j * random.uniform(1.0, 10.0))
			ckks_vector2.append(random.uniform(1.0, 10.0) + 1j * random.uniform(1.0, 10.0))

np.set_printoptions(suppress=True)


def JFunction(h, is_plus: bool):
	if is_plus: 
		return (5 ** h) % (2*N)
	else:
		return (-(5 ** h)) % (2*N)



def VectorDataSizeToInfinite(vector):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	vector_object = np.array(vector, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(vector_object.shape[0]):
		vector_object[i] = int(vector_object[i])
	return vector_object

def MatrixDataSizeToInfinite(matrix):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	matrix_object = np.array(matrix, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(matrix_object.shape[0]):
		for j in range(matrix_object.shape[1]):
			matrix_object[i, j] = int(matrix_object[i, j])
	return matrix_object

class CKKSEncoder:
	"""Basic CKKS encoder to encode complex vectors into polynomials."""
	
	def __init__(self, N, scale):
		"""Initialization of the encoder for M a power of 2. 
		
		xi, which is an M-th root of unity will, be used as a basis for our computations.
		"""
		self.M = M
		self.N = N
		self.N_inverse = 1 / N
		self.create_sigma_R_basis()
		self.scale = scale
		

	def vandermonde(self) -> np.array:
		"""Computes the Vandermonde matrix from a m-th root of unity."""
		matrix = []
		# We will generate each row of the matrix

		cyclic_x_values_ordered = []
		power_array = []
		power_matrix = []

		primitive_root_of_unity = np.exp(2 * np.pi * 1j / M) 
		print(primitive_root_of_unity)

		for h in range(int(self.N/2)):
			new_root = (primitive_root_of_unity ** JFunction(h, True))  
			if new_root in cyclic_x_values_ordered:
				 print("Error 1: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, True))
		for h in reversed(range(int(self.N/2))):
			new_root = (primitive_root_of_unity ** JFunction(h, False))  
			if new_root in cyclic_x_values_ordered:
				 print("Error 2: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 print("N: " + str(self.N))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, False))

		for x in cyclic_x_values_ordered:
			# For each row we select a different root
			row = []
			# Then we store its powers
			for degree in range(self.N):
				insert = 1
				for count in range(degree):
					insert = insert * x 
				row.append(insert)
			matrix.append(row)
		return matrix

	def create_sigma_R_basis(self):
		"""Creates the basis (sigma(1), sigma(X), ..., sigma(X** N-1))."""
		self.sigma_R_basis = np.array(np.array(self.vandermonde()).T, dtype = object)

		# Convert each element to Python's built-in int type, otherwise the computation will overflow!
		#self.sigma_R_basis = MatrixDataSizeToInfinite(self.sigma_R_basis)
		self.sigma_R_basis_counter = self.sigma_R_basis.T

		if is_homogeneous_rotation:

			W_modified = copy.deepcopy(self.sigma_R_basis)
			WT_modified = copy.deepcopy(self.sigma_R_basis_counter)

			for i in range(N):
				for j in range(N // 4):
					val1 = W_modified[i][j]
					val2 = W_modified[i][N//2 - 1 - j]
					W_modified[i][j] = val2
					W_modified[i][N//2 - 1 - j] = val1

			for i in range(N//4):
					val1 = copy.deepcopy(WT_modified[N//2 + i])
					val2 = copy.deepcopy(WT_modified[N - 1 - i])
					WT_modified[N//2 + i] = val2
					WT_modified[N - 1 - i] = val1

			self.sigma_R_basis = W_modified
			self.sigma_R_basis_counter = WT_modified
		print()
		print("<W Matrix>")
		print(self.sigma_R_basis)
		print()
		print("<W^* Matrix>")
		print(self.sigma_R_basis_counter)
		print()
		print("<(W^*)*(W)>")
		print(np.matmul(self.sigma_R_basis_counter, self.sigma_R_basis) )
		print()
					
	
	def encode(self, input_vector: np.array) -> Polynomial:
		anti_diagonal_matrix = MatrixDataSizeToInfinite(np.eye(N)[::-1])
		print(input_vector)
		for i in range(N // 2):
			lista = [input_vector[i].conjugate()]
			input_vector = np.append(input_vector, lista)
			#print("Appended")
		#print(input_vector)
		basis_coordinates = np.matmul(self.N_inverse *  self.sigma_R_basis, anti_diagonal_matrix).dot(input_vector) 
		#temp_matrix = np.matmul(self.sigma_R_basis, anti_diagonal_matrix)
		#for i in range(N):
		#	for j in range(N):
		#		print(f'{i}, {j} : {temp_matrix[i][j] * input_vector[j]}')
		#print("Before Scaling")
		#print(basis_coordinates)
		p = Polynomial(basis_coordinates)
		scaled_p = p * self.scale
		scaled_p.coef = [round(c.real) for c in scaled_p.coef]

		#print("After Scaling")
		#print(scaled_p)

		return scaled_p

	def decode(self, p: Polynomial) -> np.array:
		rescaled_p = p / scale
		#print(self.sigma_R_basis)
		#print(rescaled_p.coef)
		coef = rescaled_p.coef
		coef_preserved_zeros = np.pad(coef, (0, N - len(coef)), 'constant')
		#coef_preserved_zeros = VectorDataSizeToInfinite(coef_preserved_zeros)
		z = np.matmul(self.sigma_R_basis_counter, coef_preserved_zeros) 
		return z

def reduce_polynomial(poly, n, q):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		if degree >= n:
			new_coef[degree % n] += co * (-1 ** (degree / n))
			#new_coef[degree % n] %= q 
		else:
			new_coef.append(co)# % q)
		degree += 1
	poly.coef = new_coef
	return poly

def rotate_homomorphic(poly, rotation_offset, n):
	degree = 0
	coef = poly.coef
	new_coef = [0] * n
	#new_coef = VectorDataSizeToInfinite(new_coef)
	power = JFunction(rotation_offset, True)
	for i in range(len(coef)):
		if (((i * power) // n) % 2 == 1):
			new_coef[(i * power) % n] += -coef[i]
		else:
			new_coef[(i * power) % n] += coef[i]
	poly.coef = new_coef
	return poly


def main():

	print("======================================")
	global M
	global N_inverse
	global primitive_root_of_unity

	GenerateParam()
	encoder = CKKSEncoder(N, scale)

	print("<The CKKS plaintext vector to encode>")
	z = np.array(ckks_vector)
	z2 = np.array(ckks_vector2)
	z3 = (z + z2) 
	z4 = z * z2
	print('vector 1: ' + str(z))
	#p = encoder.encode(z)
	#decoded_z = encoder.decode(p)
	#print('decoded vector 1: ' + str(decoded_z))
	#sys.exit()
	print('vector 2: ' + str(z2))
	print('vector 1 + 2: ' + str(z3 ))
	print('vector 1 * 2: ' + str(z4 ))
	print()

	print("<The encoded CKKS plaintext polynomial>")
	p = encoder.encode(z)
	p2 = encoder.encode(z2)
	p3 = reduce_polynomial(p + p2, N, Q)
	p3_rotated = reduce_polynomial(p + p2, N, Q)
	p3_rotated = rotate_homomorphic(p3_rotated, rotation_offset, N) # divide by a redundant scale factor
	#p4 = reduce_polynomial((p * p2), N, Q)/scale # divide by a redundant scale factor

	print('polynomial 1: ' + str(p))
	print('polynomial 2: ' + str(p2))
	print()
	#print("before polynomial reduction of 1 + 2: " + str(p + p2))
	print('after polynomial reduction of 1 + 2: ' + str(p3))
	print('after polynomial rotation by ' + str(rotation_offset) + ' positions and reduction of 1 + 2: ' + str(p3_rotated))
	print()
	#print('before polynomial reduction of 1 * 2: ' + str(p * p2))
	#print('after polynomial reduction of 1 * 2: ' + str(reduce_polynomial(p * p2, N, Q)))
	#print('after polynomial reduction & scale normalization of 1 * 2 scale normalization: ' + str(p4))
	
	print()

	decoded_z = encoder.decode(p)[:N//2]
	decoded_z2 = encoder.decode(p2)[:N//2] 
	decoded_z3 = encoder.decode(p3)[:N//2]
	#decoded_z4 = encoder.decode(p4)
	decoded_z3_rotated = encoder.decode(p3_rotated)[:N//2]
	print("<The decoded CKKS plaintext vector>")
	print('decoded vector 1: ' + str(decoded_z))
	print('decoded vector 2: ' + str(decoded_z2))
	print('decoded vector 1 + 2: ' + str(decoded_z3))
	#print('decodec vector 1 * 2: ' + str(decoded_z4))
	print('rotated decodec vector 1 + 2 by ' + str(rotation_offset) + ' positions: ' + str(decoded_z3_rotated))
	print()

	for i in range(N//2):
		if abs((z3[i] - decoded_z3[i]).real) > error_tolerance_ratio or abs((z3[i] - decoded_z3[i]).imag) > error_tolerance_ratio:
			print("vector 1 + 2 is decoded WRONG!")
			print(z3)
			print(decoded_z3)
			print()
			print(z3[i], decoded_z3[i])
			sys.exit(0)
	else:
		print("[FINAL DECODED RESULT " + str(test_index) + "] : " + str(z3) + " == " + str(decoded_z3) + " <---- ALMOST CORRECT")
		print()
	for i in range(len(z3)):
		#print(f'Compare {i} vs {i + rotation_offset % (len(z3)//2)}');
		original_index = i
		rotated_index = (i - rotation_offset) % (len(z3))
		if abs((z3[original_index] - decoded_z3_rotated[rotated_index]).real) > error_tolerance_ratio or abs((z3[original_index] - decoded_z3_rotated[rotated_index]).imag) > error_tolerance_ratio:
			print("Rotation Wrong!")
			print(original_index)
			print(rotated_index)
			print((z3[original_index] - decoded_z3_rotated[rotated_index]).real)
			print((z3[original_index] - decoded_z3_rotated[rotated_index]).imag)
			sys.exit(0)
	print("Rotation is ALMOST CORRECT")

if __name__ == "__main__":
	test_index = 0
	while True:
		main()
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")



==> source_code/ckks_example.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy
from ckks_lib import *
import argparse
from common import *

# We set N and Q as hyper-parameters, based on which P and scale will be automatically configured

Q_LEVEL = 5
Q_BIT = 30
N = 4
error_tolerance_ratio = 0.01

#############################

# Test Option 1: Targeted Tests

# Testcase 1
ckks_vector1 = np.array([1.1 + 4.3j, 3.5 - 1.4j], dtype=object)
ckks_vector2 = np.array([-5 - 6j, 7 + 8j], dtype=object)
rotation_offset = 1

# Testcase 2
#N = 4
#ckks_vector1 = np.array([1 + 2j, -3 + 4j, 5 - 6j, -7 -8j], dtype=object)
#ckks_vector2 = np.array([0, 0, 0, 0], dtype=object)
#rotation_offset = 3



#############################

# Test Option 2: Random Test Params

test_count = 1000

##############################################

np.set_printoptions(suppress=True)
is_homogeneous_rotation = True


def build_parser():
	 """Build argument parser"""
	 parser = argparse.ArgumentParser(description='Python-based CKKS Demo Library')
	 parser.add_argument('--encode', action='store_true', help='Encoding test')
	 parser.add_argument('--encrypt', action='store_true', help='Encrytion/decryption test')
	 parser.add_argument('--add-cipher-plain', action='store_true', help='Cipher-plain addition test')
	 parser.add_argument('--add-cipher-cipher', action='store_true', help='Cipher-cipher addition test')
	 parser.add_argument('--mult-cipher-plain', action='store_true', help='Cipher-plain multiplication test')
	 parser.add_argument('--mult-cipher-cipher', action='store_true', help='Cipher-cipher multiplication test')
	 parser.add_argument('--keyswitch', action='store_true', help='Key switch test')
	 parser.add_argument('--rotate', action='store_true', help='Rotation test')
	 parser.add_argument('--conjugate', action='store_true', help='Conjugation test')
	 #parser.add_argument('--bootstrapping', action='store_true', help='Bootstrapping test')
	 parser.add_argument('--random', action='store_true', help='A bulk of random tests')
	 parser.add_argument('--all', action='store_true', help='All test')
	 return parser


def main(test_index, is_encrypt, run_choice, is_random_param):

	global ckks_vector1
	global ckks_vector2

	if run_choice == '':
		run_choice = 'encrypt' if args.encrypt else 'encode'
	
	print("=========================================")
	print("'" + run_choice + "'" + " Test")

	# print_cyclotomic_polynomial_info(N=N, is_complex=True)

	#Q_BASE = (pick_primes(bits=Q_BIT, k=Q_LEVEL, max_span=1<<10))
	Q_BASE = pick_ntt_primes(bits=Q_BIT, num=Q_LEVEL, N=N, max_span=1<<10)
	is_prime.cache = {}
	is_prime.cache[math.prod(Q_BASE)] = False

	scale = sum(Q_BASE) / Q_LEVEL
	Q_BASE_ORIGIN = Q_BASE.copy()
	
	if is_random_param:
		ckks_vector1 = np.empty(N//2, dtype=object)
		ckks_vector2 = np.empty(N//2, dtype=object)
		for i in range(N//2):
			ckks_vector1[i] = random.uniform(1.0, 10.0) + 1j * random.uniform(1.0, 10.0)
			ckks_vector2[i] = random.uniform(1.0, 10.0) + 1j * random.uniform(1.0, 10.0)
	else:
		if len(ckks_vector1) != N//2 or len(ckks_vector2) != N//2:
			print("[Error] The dimensions of the input vectors are not " + str(N) + ", but " + str(len(ckks_vector1)) + ", " + str(len(ckks_vector2)))
			sys.exit()


	encoder = Encoder(N=N, scale=scale)

	print("<The CKKS plaintext vector to encode>")
	z1 = np.array(ckks_vector1, dtype=object)
	z2 = np.array(ckks_vector2, dtype=object)
	print('vector 1: ' + str(z1))
	print('vector 2: ' + str(z2))
	print()
	# =========== Encryption Stage ===============

	print("<The encoded CKKS plaintext polynomial>")
	p1 = encoder.encode(z1)
	p2 = encoder.encode(z2)
	print('encoded polynomial 1: ' + str(p1))
	print('encoded polynomial 2: ' + str(p2))
	print()

	if args.encrypt:
		s = key_generate(N)
		a1, b1 = fhe_encrypt(p1, N, Q_BASE, s, encoder.scale)
		a2, b2 = fhe_encrypt(p2, N, Q_BASE, s, encoder.scale)
		print('<Encrypted ciphertexts>')
		print('A1: ', a1)
		print('B1: ', a2)
		print()
		print('A2: ', b1)
		print('B2: ', b2)
		print()

	# =========== Computation Stage ===============

	if run_choice == 'add_cipher_cipher':
		print("<<Add_Cipher_Cipher Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = z1 + z2
		p3 = poly_add(p1, p2, N)
		a3, b3 = fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q_BASE)

	if run_choice == 'add_cipher_plain':
		print("<<Add_Cipher_Plain Test>>")
		print('z3 = z1 + z2')
		print()
		z3 = z1 + z2
		p3 = poly_add(p1, p2, N)
		a3, b3 = fhe_add_cipher_plain(a1, b1, p2, N, Q_BASE, encoder.scale)

	if run_choice == 'mult_cipher_plain':
		print("<<Multiply_Cipher_Plain Test>>")
		print('z3 = z1 * z2')
		print()
		z3 = z1 * z2
		p3 = poly_mult(p1, p2, N)
		a3, b3 = fhe_mult_cipher_plain(a1, b1, p2, N, Q_BASE, encoder.scale)

	if run_choice == 'keyswitch':
		print("<<Key_Switch Test>>")
		print('z3: z1 encrypted by a new secret key')
		print()
		s_new = key_generate(N)
		ksk = fhe_keyswitch_keygen(s, s_new, N, math.prod(Q_BASE), base=1<<10)
		a3, b3 = fhe_keyswitch(a1, b1, ksk)
		p3 = p1
		z3 = z1.copy()

	if run_choice == 'mult_cipher_cipher':
		print("<<Multiply_Cipher_Cipher Test>>")
		print('z3: z1 * z2')
		print()
		z3 = z1 * z2
		p3 = poly_mult(p1, p2, N)

		s2 = poly_mult(s, s, N, math.prod(Q_BASE))
		relin_key = fhe_keyswitch_keygen(s2, s, N, math.prod(Q_BASE))
		a3, b3 = fhe_mult_cipher_cipher(a1, b1, a2, b2, N, Q_BASE, encoder.scale, relin_key)

	if run_choice == 'rotate':
		print("<<Rotation Test>>")
		rotation_offset = random.randint(0, N // 2 - 1)
		print('z3: rotate z1 to the left by ' + str(rotation_offset) + ' slots left-half and right-half, each')
		print()
		z3 = z1.copy()
		vec_len = len(z1)
		for i in range(vec_len):
			# Calculate new index for Left Rotation
			rotated_index = (i - rotation_offset) % vec_len
			z3[rotated_index] = z1[i]
		p3 = poly_rotate(p1, math.prod(Q_BASE), N, rotation_offset) # divide by a redundant scale factor

		rotate_ksk = poly_mod(poly_rotate(s, math.prod(Q_BASE), N, rotation_offset), N, math.prod(Q_BASE))
		galois_rotation_key = fhe_keyswitch_keygen(rotate_ksk, s, N, math.prod(Q_BASE), base=1 << 10)
		a3, b3 = fhe_rotate(a1, b1, N, Q_BASE, rotation_offset, galois_rotation_key)

	if run_choice == 'conjugate':
		print("<<Conjugation Test>>")
		print()
		z3 = z1.conj()
		p3 = encoder.encode(z3)

		s_conj = poly_conjugate(s, N, math.prod(Q_BASE))
		conjugate_key = fhe_keyswitch_keygen(s_conj, s, N, math.prod(Q_BASE))
		a3, b3 = fhe_conjugate(a1, b1, N, Q_BASE, conjugate_key)


	if run_choice == 'bootstrapping':
		print("<<Bootstrapping Test>>")
		print('z3: z1 encrypted in a bootstrapped ciphertext')
		print()
		z3 = z1.copy()
		p3 = p1.copy()
		a3, b3 = fhe_bootstrapping(a1, b1, N, Q_BASE)

	# =========== Decryption Stage ===============
	if args.encrypt:
		print('<Decrypted Polynomials>')
		#scaling_bits = math.floor(math.log2(scale))
		dec_p1, e1 = fhe_decrypt(a1, b1, N, Q_BASE_ORIGIN, s, encoder.scale, p1)
		dec_p2, e2 = fhe_decrypt(a2, b2, N, Q_BASE_ORIGIN, s, encoder.scale, p2)
		print('- p1:           ', p1)
		print('- decrypted_p1: ', dec_p1)
		print(f'- maximum noise coeff. = {e1}')
		print()
		print('- p2:           ', p2)
		print('- decrypted_p2: ', dec_p2)
		print(f'- maximum noise coeff. = {e2}')
		print()
		if run_choice != 'encode' and run_choice != 'encrypt':
			if run_choice == 'keyswitch':
				dec_p3, e3 = fhe_decrypt(a3, b3, N, Q_BASE, s_new, encoder.scale, p3)
			else:
				dec_p3, e3 = fhe_decrypt(a3, b3, N, Q_BASE, s, encoder.scale, p3)
			print('- p3:           ', p3)
			print('- decrypted_p3: ', dec_p3)
			print(f'- maximum noise coeff. = {e3}')
			print()
	else:
		dec_p1 = p1
		dec_p2 = p2

	decoded_z1 = encoder.decode(dec_p1)
	decoded_z2 = encoder.decode(dec_p2)
	
	print('<Decoded vectors>')
	print('- z1:         ', z1)
	print('- decoded_z1: ', decoded_z1)
	print()
	print('- z2:         ', z2)
	print('- decoded_z2: ', decoded_z2)
	print()
	if run_choice != 'encode' and run_choice != 'encrypt':
		decoded_z3 = encoder.decode(dec_p3)
		print('- z3:         ', z3)
		print('- decoded_z3: ', decoded_z3)
		print()

	print()
	for i in range(N//2):
		if abs((z1[i] - decoded_z1[i]).real) > error_tolerance_ratio or abs((z1[i] - decoded_z1[i]).imag) > error_tolerance_ratio:
			print("[Error] decoded vectors deviates too much")
			print("- z1:", z1, decoded_z1)
			sys.exit(0)
		if abs((z2[i] - decoded_z2[i]).real) > error_tolerance_ratio or abs((z2[i] - decoded_z2[i]).imag) > error_tolerance_ratio:
			print("[Error] decoded vectors deviates too much")
			print("- z2:", z2, decoded_z2)
			sys.exit(0)
		if ('z3' in vars()) and (abs((z3[i] - decoded_z3[i]).real) > error_tolerance_ratio or abs((z3[i] - decoded_z3[i]).imag) > error_tolerance_ratio):
			print("[Error] decoded vectors deviates too much")
			print("- z3:", z3, decoded_z3)
			sys.exit(0)

	print(f"[TEST {test_index + 1}] '{run_choice}': all decrypted values are within the {error_tolerance_ratio*100}% error bound")
	print()
	return



if __name__ == "__main__":
	args = build_parser().parse_args()
	if not any(vars(args).values()):
		args.random = True
		args.all = True
	if args.all:
		args.random = True
	is_random_param = args.random
	if args.all or args.random and not (args.encode or args.encrypt or args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.rotate): 
		args.encrypt = True
		args.add_cipher_cipher = True
		args.add_cipher_plain = True
		args.mult_cipher_cipher = True
		args.mult_cipher_plain = True
		args.rotate = True
		args.keyswitch = True
	if args.encrypt:
		args.encode = True
	if args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.rotate:
		args.encrypt = True
	run_slot = []
	if args.add_cipher_cipher:
		run_slot.append('add_cipher_cipher')
	if args.add_cipher_plain:
		run_slot.append('add_cipher_plain')
	if args.mult_cipher_cipher:
		run_slot.append('mult_cipher_cipher')
	if args.mult_cipher_plain:
		run_slot.append('mult_cipher_plain')
	if args.rotate:
		run_slot.append('rotate')
	if args.keyswitch:
		run_slot.append('keyswitch')
	if args.conjugate:
		run_slot.append('conjugate')
	#if args.bootstrapping:
	#	run_slot = ['bootstrapping']

	test_index = 0
	while True:
		main(test_index, args.encrypt, random.choice(run_slot) if run_slot else '', is_random_param)
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/ckks_lib.py <==
from common import *



def fhe_encrypt(m: Polynomial, N, Q_BASE, s, scale):
	"""
	Returns ciphertext (a, b):
	  a <- uniform in R_q
	  e <- small
	  b = -a*s + e + scale*m   (mod x^n+1, q)
	"""
	Q = math.prod(Q_BASE)
	m_scaled = round_polynomial(Polynomial(np.array([c * scale for c in m.coef], dtype=object)))

	a = sample_uniform_poly(N, Q)
	e = sample_small_poly(N, bound=1)

	b = poly_add(poly_add(-poly_mult(a, s, N, Q), e, N, Q),
				 m_scaled, N, Q)

	a = poly_mod(a, N, Q)
	b = poly_mod(b, N, Q)
	return (a, b)



def fhe_decrypt(a: Polynomial, b: Polynomial, N, Q_BASE, s, scale, expected_dec: Polynomial = None) -> Polynomial:
	"""
	Decrypt:
	  v = b + a*s  (mod x^n+1, q)  ~= scale*m + e
	  m_hat = round(v/scale)
	  (optionally centered mod p if p was stored by fhe_encrypt)
	"""
	Q = math.prod(Q_BASE)
	v = poly_add(b, poly_mult(a, s, N, Q), N, Q)
	m_hat = [c / scale for c in v.coef]

	if expected_dec is not None:
		e = poly_sub(m_hat, expected_dec, N, Q)
		max_abs = float(np.max(np.abs(e.coef))) if len(e.coef) else 0.0
	return Polynomial(np.array(m_hat, dtype=object)), max_abs

def fhe_add_cipher_cipher(a1, b1, a2, b2, N, Q_BASE):
	Q = math.prod(Q_BASE)
	a3 = poly_add(a1, a2, N, Q)
	b3 = poly_add(b1, b2, N, Q)
	return (a3, b3)

def fhe_add_cipher_plain(a1, b1, p2, N, Q_BASE, scale):
	Q = math.prod(Q_BASE)
	p2_scaled = round_polynomial(Polynomial(np.array([c * scale for c in p2.coef], dtype=object)))
	b3 = poly_add(b1, p2_scaled, N, Q)
	return (a1, b3) 

def fhe_mult_cipher_plain(a1, b1, p2, N, Q_BASE, scale):
   # 1. Scale the plaintext (Delta * m)
   # Use integer rounding to keep it in the ring
   p2_scaled = round_polynomial(Polynomial(np.array([c * scale for c in p2.coef], dtype=object)))
   
   # 2. Multiply ciphertext by the SCALED plaintext
   Q = math.prod(Q_BASE) 
   a3 = poly_mult(a1, p2_scaled, N, Q)
   b3 = poly_mult(b1, p2_scaled, N, Q)

   # 3. Rescale (Divide by the last prime q_last)
   q_last = Q_BASE.pop() 
   
   # 4. Modulo switching for the result (Divide coefficients by q_last)
   a3_rescaled = Polynomial(np.array([round_div(c, q_last) for c in a3.coef], dtype=object))
   b3_rescaled = Polynomial(np.array([round_div(c, q_last) for c in b3.coef], dtype=object))
   
   return (a3_rescaled, b3_rescaled)


def fhe_rotate(a1, b1, N, Q_BASE, rotation_offset, galois_rotation_key):
	Q = math.prod(Q_BASE)
	# 1) Automorphism on ciphertext components
	a_rot = poly_mod(poly_rotate(a1, Q, N, rotation_offset), N, Q)
	b_rot = poly_mod(poly_rotate(b1, Q, N, rotation_offset), N, Q)

	# 2) Key-switch from s_rot -> s (cache by (offset,N,Q,s)) by gadget decomposition
	a_out, b_out = fhe_keyswitch(a_rot, b_rot, galois_rotation_key)
	return (a_out, b_out)


def fhe_conjugate(a1, b1, N, Q_BASE, conjugate_key):
	Q = math.prod(Q_BASE)

	a_conj = poly_conjugate(a1, N, Q)
	b_conj = poly_conjugate(b1, N, Q)

	a_out, b_out = fhe_keyswitch(a_conj, b_conj, conjugate_key)
	return (a_out, b_out)


def fhe_mult_cipher_cipher(a1, b1, a2, b2, N, Q_BASE, scale, relin_key):
	"""
	CKKS ct×ct with gadget decomposition relinearization.
	"""
	# Use the plaintext modulus from the relin key bundle if you store it elsewhere.
	Q = math.prod(Q_BASE)

	# Ensure inputs are centered in R_Q
	a1 = poly_mod(a1, N, Q); b1 = poly_mod(b1, N, Q)
	a2 = poly_mod(a2, N, Q); b2 = poly_mod(b2, N, Q)

	# ---- Raw products in big integers (no mod Q yet) ----
	d0_raw = poly_mult(b1, b2, N, Q)  # b1*b2
	d1_raw = poly_add(
		poly_mult(b1, a2, N, Q),
		poly_mult(a1, b2, N, Q),
		N, Q
	)  # b1*a2 + a1*b2
	d2_raw = poly_mult(a1, a2, N, Q)  # a1*a2

	# ---- CKKS rescale: round(P/Q * ·) and reduce mod Q ----
	q_last = Q_BASE.pop()
	Q = Q // q_last
	d0 = Polynomial(np.array([round_div(c, q_last) for c in d0_raw.coef], dtype=object)) 
	d1 = Polynomial(np.array([round_div(c, q_last) for c in d1_raw.coef], dtype=object)) 
	d2 = Polynomial(np.array([round_div(c, q_last) for c in d2_raw.coef], dtype=object)) 

	# ---- Relinearize the s^2 term using the gadget-decomp keyswitch ----
	# Under s^2, (a_old=d2, b_old=0) has phase = d2*s^2
	a_old = poly_mod(d2, N, Q)
	b_old = poly_zero(N)
	a_sw, b_sw = fhe_keyswitch(a_old, b_old, relin_key)

	# Combine into 2-term ciphertext under s
	a3 = poly_add(d1, a_sw, N, Q)
	b3 = poly_add(d0, b_sw, N, Q)
	return (a3, b3)



def fhe_bootstrapping(a1, b1, N, Q):
	return 0


==> source_code/common.py <==
import numpy as np
from numpy.polynomial import Polynomial
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy
import secrets 

np.set_printoptions(suppress=True)



def poly_rescale_P_over_Q(raw_poly: Polynomial, P: int, Q: int, N: int) -> Polynomial:
	"""
	rescale: round((P/Q) * coeff) coefficient-wise, then reduce mod Q.
	Output is in R_Q.
	"""
	raw = [int(x) for x in np.array(raw_poly.coef, dtype=object).reshape(-1)]
	scaled = [round_div(P * c, Q) for c in raw]	 # big-int rounding
	return poly_mod(Polynomial(np.array(scaled, dtype=object)), N, Q)		
	

def rand_odd(lo: int, hi: int) -> int:
	n = lo + secrets.randbelow(hi - lo)
	if n % 2 == 0:
		n += 1
	if n >= hi:
		n -= 2
	return n


def is_prime(n, k=5):
	"""
	Miller-Rabin test with a static cache to store results.
	"""
	# 1. Initialize cache if it doesn't exist (Static Storage)
	if not hasattr(is_prime, "cache"):
		is_prime.cache = {}

	# 2. Check Cache
	if n in is_prime.cache:
		return is_prime.cache[n]

	# --- Standard Checks ---
	if n < 2: 
		is_prime.cache[n] = False
		return False
	if n == 2 or n == 3: 
		is_prime.cache[n] = True
		return True
	if n % 2 == 0: 
		is_prime.cache[n] = False
		return False

	# 3. Small Prime Filter (Optimization)
	for p in [3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37]:
		if n == p: 
			is_prime.cache[n] = True
			return True
		if n % p == 0: 
			is_prime.cache[n] = False
			return False

	# --- Miller-Rabin Logic ---
	r, d = 0, n - 1
	while d % 2 == 0:
		r += 1
		d //= 2

	# Deterministic bases for 64-bit range, random otherwise
	if n < 18446744073709551616:
		bases = [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37]
	else:
		bases = [random.randrange(2, n - 1) for _ in range(k)]

	for a in bases:
		if a >= n: break
		x = pow(a, d, n)
		if x == 1 or x == n - 1:
			continue
		for _ in range(r - 1):
			x = pow(x, 2, n)
			if x == n - 1:
				break
		else:
			# Composite found
			is_prime.cache[n] = False
			return False
			
	# Probably Prime
	is_prime.cache[n] = True
	return True



def pick_primes(bits: int = 30, k: int = 5, max_span: int = 1 << 20) -> list[int]:
	lo, hi = 1 << (bits - 1), 1 << bits  # exactly 'bits' bits
	while True:
		center = rand_odd(lo, hi)
		w_lo = max(lo, center - max_span // 2)
		w_hi = min(hi, center + max_span // 2)
		if w_hi - w_lo < 10:  # degenerate window; retry
			continue

		primes = set()
		for _ in range(200_000):
			cand = rand_odd(w_lo, w_hi)
			if is_prime(cand):
				primes.add(cand)
				if len(primes) == k:
					ps = sorted(primes)
					if ps[-1] - ps[0] <= max_span:
						return ps


def pick_ntt_primes(bits: int = 30, num: int = 5, N: int = 4, p_mod: int = None, max_span: int = 1 << 20) -> list[int]:
    """
    Picks 'k' primes such that:
      1. q = 1 mod 2N (NTT requirement)
      2. (Optional) q = 1 mod P (if P is not None)
      3. Primes are within 'max_span' of the largest picked prime.
    """
    ntt_mod = 2 * N
    
    if p_mod is not None:
        # Enforce both 1 mod 2N and 1 mod P -> LCM(2N, P)
        M = (ntt_mod * p_mod) // math.gcd(ntt_mod, p_mod)
    else:
        # Only enforce 1 mod 2N
        M = ntt_mod
    
    primes = []
    
    # Start looking near 2^bits
    start = (1 << bits)
    
    # Ensure start = 1 mod M
    start -= (start % M)
    start += 1
    
    candidate = start
    
    while len(primes) < num:
        # Search downwards to stay close to 2^bits
        candidate -= M
        
        # 1. Bit-length safety check
        if candidate < (1 << (bits - 1)):
            raise ValueError(f"Could not find {num} NTT primes in this bit range satisfying requirements.")
            
        # 2. Max-Span check
        # Since we search downwards, primes[0] is the largest.
        if len(primes) > 0 and (primes[0] - candidate > max_span):
            raise ValueError(f"Could not find {num} primes within max_span {max_span}")
            
        # 3. Fast Primality Check (Miller-Rabin)
        if is_prime(candidate):
            primes.append(candidate)
            
    return sorted(primes)
	

def centered_mod(a, q):
	a %= q
	half = q // 2
	# even q: [-q/2, q/2), odd q: [-(q//2), q//2]
	if (q % 2 == 0 and a >= half) or (q % 2 == 1 and a > half):
		a -= q
	return a



def centered_mod_arr(a, q):
	a = np.array(a, dtype=object)
	a = a % q
	half = q // 2
	# even q: [-q/2, q/2) / odd q: [-(q//2), q//2]
	if q % 2 == 0:
		return np.where(a >= half, a - q, a)
	else:
		return np.where(a > half, a - q, a)



def round_div(x, d):
	"""Nearest integer to x/d, ties away from 0 (integer-only)."""
	#x = int(x); d = int(d)
	if d <= 0:
		raise ValueError("scale must be positive")
	if x >= 0:
		return (x + d // 2) // d
	return -((-x + d // 2) // d)



def is_power_of_2(N):
	n_checker = N
	while n_checker > 1:
		if n_checker % 2 == 1:
			return False
		n_checker /= 2 
	return True



def egcd(a, b):
	if a == 0:
		return (b, 0, 1)
	else:
		g, y, x = egcd(b % a, a)
		return (g, x - (b // a) * y, y)



def mod_inv(a, m):
	g, x, y = egcd(a, m)
	if g != 1:
		#raise Exception('modular inverse does not exist')
		return -1
	else:
		return x % m




def init_P(N):

	M = N*2
	if not is_power_of_2(N):
		print('[Error] N is not a power of 2: ' + str(N))
		sys.exit()

	# Fermit's Little theorem: if A and p are co-primes, then A^{p-1} ≡ 1 mod p 
	# ==> If p is a prime, then any number A in [0, p - 1] has co-prime with p, thus any number A in [0, p - 1] has a multiplicative inverse, which is A^{p-2} mod p, and A * A^{p-2} = A^{p-1} ≡ 1 mod p

	# Find a modulus P that guarnatees the existence of a primitive M-th root of unity and the inverse of N
	# If P is a prime, then the inverse of N always exists
	# A primitive (M=2N)-th root of unity exists if M=2N divides P - 1 ???
	#  X is the primitive M-th root of unity if X^M ≡ 1 mod P AND Order(X) = M (where M = 2N)

	P = nextprime(M)  # Find a prime P bigger than M(=2N)
	# We find P such that there exists the primitive M-th root of unity in modulo P. According to Fermat's Little Theorem (A^{P-1} ≡ 1 mod P), each element in P has an order that divides P-1 (i.e., the multiplicative modulo group size), and all elements in the group collectively cover all divisors of P-1. Among these elements, given Ord(A) = M for some element A, that's the primitive M-th root of unity modulo P (as the definition of primitive M-th root of unity: any M-th root of unity C, solution for X^M ≡ 1, such that Ord(C) = M). Therefore, if P-1 (the multiplicative modulo group size) is some multiple of M, then A^{P-1} = A^{M*k} = (A^k)^M ≡ 1 mod P, then some element B=A^k in this group will have Ord(B) = M. As a conclusion, if (P - 1) mod M == 0 (i.e., M divides the size of the multiplicative group of P), then some elements in this group will have an order M, which will be the primitive M-th root of unity. 

	while (P - 1) % M != 0:
		P = nextprime(P)
	return P


def print_cyclotomic_polynomial_info(N=None, P=None, is_complex=False):
	M = N*2
	if  is_complex:
		N_inverse = 1/N
		root_values = []
		primitive_root_of_unity = np.exp(2 * np.pi * 1j / M) 
	else:
		N_inverse = mod_inv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
		mult_group_generator = primitive_root(P)  # prim_root is a number such that Order(prim_root) = totient(p) mod p
		primitive_root_of_unity = pow(mult_group_generator, (P - 1) // M, P) # The (M=2N)-th primitive root of unity (i.e., solution for both X^N + 1 = 0 mod p AND X^{2N} = 1 mod P)

	root_values = []

	# [OPTION 1]: A brute-force way of finding the primitiev (M=2N)-th root of unity (i.e., the solution for X^N + 1 = 0 mod P)
	'''
	# After then, we find X ∈ {1,2,...P-1} whose order is 2N. That value is the primitive P-th root of unity.
	while len(root_values) == 0:

		# Find P such that X^{P-1} ≡ 1 mod P  (Fermat's little theorem) AND M=2N divides P-1, which ensures that the order of each X ∈ {1,2,...P-1} mod P is either 2N or some factor of 2N

		N_inverse = ModInv(N, P) # If P is a prime, the multiplicative inverse of N (< P) is guaranteed to exist (by Fermit's Little theorem)
		if not is_random_param and N_inverse <= 0:
			print("[Error] N=" + str(N) + "has no inverse modulo P=" + str(P))
			sys.exit()
		primitive_root_of_unity = -1
		for i in range(P):
			result = False
			if is_random_param:
				result = EvaluateRandomCyclotomicPolynomial(i) % P == 0 # If x^N ≡ -1 mod p (i.e., X^N + 1 ≡ 0 mod p)
			else:
				result = EvaluateTargetedCyclotomicPolynomial(i) % P == 0
				print  
			if result: # If i is the solution for X^N + 1 (i.e., M/2-th cyclotomic polynomial) 
				if (i ** (M)) % P == 1 and (M % 2 == 1 or (i ** N) % P != 1): # If Ord(i) = M
					root_values.append(i)	# Then, i is the primitive M-th root of unity
		if len(root_values) == 0 and not is_random_param: 
			print("Modulus P=" + str(P) + " has no primitive " + str(M) + "-th root of unity")
			sys.exit(0)

	primitive_root_of_unity = min(root_values)
	'''

#  '''
	### [OPTION 2]: An alternative efficient way of computing the primitive (M=2N)-th root of unity
	next_root = primitive_root_of_unity
	if is_complex:
		for i in range(N):
			root_values.append(next_root)
			next_root = next_root * (primitive_root_of_unity ** 2)
	else:
		while True:
			root_values.append(next_root)
			next_root = next_root * (primitive_root_of_unity ** 2) % P
			if next_root == primitive_root_of_unity:
				break
#  '''

	print("==================== PARAMETERS ====================")
	print("N: " + str(N))
	if not is_complex:
		print("Plaintext modulus: " + str(P))
	#print("Scale Factor: " + str(scale))
	print("Selected primitive " + str(M) + "-th root of unity: " + str(primitive_root_of_unity))
	print("- " + str(N) + " roots of the " + str(M) + '-th cyclotomic polynomial : ' + str(root_values))
	print("- The inverse of N=" + str(N) + " is " + str(N_inverse))
	print()
	for root in root_values:
		generated_roots = []
		coprimes = []
		for exp in range(M):
			if exp != 0 and math.gcd(exp, M) == 1:
				coprimes.append(exp)
				if is_complex:
					generated_roots.append((int(root) ** exp))
				else:
					generated_roots.append((int(root) ** exp) % P)
		print('- Roots of the ' + str(M) + '-th cyclotomic polynomial generated by the co-prime-' + str(coprimes) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()
	for root in root_values:
		generated_roots = []
		exponents = []
		for exp in range(M):
				exponents.append(exp)
				if is_complex:
					generated_roots.append((int(root) ** exp))
				else:
					generated_roots.append((int(root) ** exp) % P)
		print('- All ' + str(M) + '-th roots of unity generated by the ' + str(exponents) + '-exponented primitive ' + str(M) + '-th root of unity ' + str(root) + ' : ' + str(generated_roots))
	print()




class Encoder:
	"""Basic BFV encoder to encode complex vectors into polynomials."""
	
	def __init__(self, N=None, P=None, scale=None, is_homogeneous_rotation=True):
		"""Initialization of the encoder for M a power of 2. 
		
		xi, which is an M-th root of unity will, be used as a basis for our computations.
		"""
		self.M = N*2
		self.N = N
		if P is not None:
			self.P = P
			self.N_inverse = mod_inv(N, P)
			self.is_complex=False
		else:
			self.N_inverse = 1/N
			self.is_complex=True
		self.scale = scale
		self.is_homogeneous_rotation = is_homogeneous_rotation
		self.create_sigma_R_basis()
		
	def vandermonde(self) -> np.array:
		"""Computes the Vandermonde matrix from a m-th root of unity."""
		matrix = []
		# We will generate each row of the matrix

		cyclic_x_values_ordered = []
		power_array = []
		power_matrix = []
		if self.is_complex:
			primitive_root_of_unity = np.exp(2 * np.pi * 1j / self.M)
		else:
			mult_group_generator = primitive_root(self.P)
			primitive_root_of_unity = pow(mult_group_generator, (self.P - 1) // self.M, self.P)

		for h in range(int(self.N/2)):
			new_root = primitive_root_of_unity ** JFunction(h, self.N, True)
			if not self.is_complex:
				new_root = centered_mod(new_root, self.P)
			if new_root in cyclic_x_values_ordered:
				 print("[Error] 1: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, self.N, True))
		for h in reversed(range(int(self.N/2))):
			new_root = primitive_root_of_unity ** JFunction(h, self.N, False)
			if not self.is_complex:
				new_root = centered_mod(new_root, self.P) 
			if new_root in cyclic_x_values_ordered:
				 print("[Error] 2: root " + str(new_root) + " is already in " + str(cyclic_x_values_ordered))
				 print("N: " + str(self.N))
				 sys.exit(0)
			cyclic_x_values_ordered.append(new_root)
			power_array.append(JFunction(h, self.N, False))

		for x in cyclic_x_values_ordered:
			# For each row we select a different root
			row = []
			# Then we store its powers
			for degree in range(self.N):
				insert = 1
				for count in range(degree):
					insert = insert * x if self.is_complex else centered_mod(insert * x, self.P)
				row.append(insert)
			matrix.append(row)
		return matrix

	def create_sigma_R_basis(self):
		"""Creates the basis (sigma(1), sigma(X), ..., sigma(X** N-1))."""
		self.sigma_R_basis = np.array(np.array(self.vandermonde()).T, dtype = object)

		# Convert each element to Python's built-in int type, otherwise the computation will overflow!
		#self.sigma_R_basis = MatrixDataSizeToInfinite(self.sigma_R_basis)
		self.sigma_R_basis_counter = self.sigma_R_basis.T

		if self.is_homogeneous_rotation:
			W_modified = copy.deepcopy(self.sigma_R_basis)
			WT_modified = copy.deepcopy(self.sigma_R_basis_counter)

			for i in range(self.N):
				for j in range(self.N // 4):
					val1 = W_modified[i][j]
					val2 = W_modified[i][self.N//2 - 1 - j]
					W_modified[i][j] = val2
					W_modified[i][self.N//2 - 1 - j] = val1

			for i in range(self.N//4):
					val1 = copy.deepcopy(WT_modified[self.N//2 + i])
					val2 = copy.deepcopy(WT_modified[self.N - 1 - i])
					WT_modified[self.N//2 + i] = val2
					WT_modified[self.N - 1 - i] = val1

			self.sigma_R_basis = W_modified
			self.sigma_R_basis_counter = WT_modified
		print()
		print("<W Matrix>")
		print(self.sigma_R_basis)
		print()
		print("<W^* Matrix>")
		print(self.sigma_R_basis_counter)
		print()
		print("<(W^*)*(W)>")
		if self.is_complex:
			print(np.matmul(self.sigma_R_basis_counter, self.sigma_R_basis))
		else:
			print(centered_mod_arr(np.matmul(self.sigma_R_basis_counter, self.sigma_R_basis), self.P))
		print()
					

	def encode(self, input_vector: np.array) -> Polynomial:
		#anti_diagonal_matrix = MatrixDataSizeToInfinite(np.eye(self.N)[::-1])
		anti_diagonal_matrix = np.eye(self.N, dtype=object)[::-1]
		if self.is_complex:
			for i in range(self.N // 2):
				lista = [input_vector[i].conjugate()]
				input_vector = np.append(input_vector, lista)
		basis_coordinates = np.matmul(self.N_inverse *  self.sigma_R_basis, anti_diagonal_matrix).dot(input_vector)
		if self.is_complex:
			basis_coordinates = np.asarray(basis_coordinates, dtype=object)
			basis_coordinates = np.array([c.real if isinstance(c, complex) else c for c in basis_coordinates], dtype=object)
			#basis_coordinates = np.real(basis_coordinates)
		else:
			basis_coordinates = centered_mod_arr(basis_coordinates, self.P)   # <-- centered mod P
		p = Polynomial(np.array(basis_coordinates, dtype=object))
		return p
		#scaled_p = p * self.scale
		#return scaled_p
	
	def decode(self, p: Polynomial) -> np.array:
		#rescaled_p = round_polynomial((p / self.scale))
		#coef = rescaled_p.coef
		#coef = p
		#coef_preserved_zeros = np.pad(coef, (0, self.N - coef.size), 'constant')
		coef = np.array(p.coef, dtype=object).reshape(-1)
		#coef_preserved_zeros = VectorDataSizeToInfinite(coef_preserved_zeros)
		z = np.matmul(self.sigma_R_basis_counter, coef)
		if not self.is_complex:
			z = centered_mod_arr(z, self.P)				   # <-- centered mod P
		return z



def JFunction(h, N, is_plus: bool):
	if is_plus: 
		return (5 ** h) % (2*N)
	else:
		return (-(5 ** h)) % (2*N)



'''
def VectorDataSizeToInfinite(vector):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	vector_object = np.array(vector, dtype=object)
	print(vector)
	print(type(vector)) 
	print(type(vector.dtype)) 
	print(type(vector_object)) 
	print(type(vector_object.dtype)) 
	# Convert each element to Python's built-in int type
	for i in range(vector_object.shape[0]):
		vector_object[i] = int(vector_object[i])
	return vector_object
'''

def MatrixDataSizeToInfinite(matrix):
	# Convert the matrix to dtype=object to allow arbitrary integer sizes
	matrix_object = np.array(matrix, dtype=object)

	# Convert each element to Python's built-in int type
	for i in range(matrix_object.shape[0]):
		for j in range(matrix_object.shape[1]):
			matrix_object[i, j] = int(matrix_object[i, j])
	return matrix_object	



def round_polynomial(poly):
	degree = 0
	new_coef = []
	coef = poly.coef
	for co in coef:
		new_coef.append(round(co))
	poly.coef = new_coef
	return poly



def poly_mod(poly, N, Q=None):
	res = [0] * N
	for deg, co in enumerate(poly.coef):
		j = deg % N
		sign = -1 if ((deg // N) & 1) else 1   # x^n = -1 이므로 블록마다 부호 교대
		res[j] += sign * co
	if Q is not None:
		res = [centered_mod(r, Q) for r in res]	# 항상 centered residue
	return Polynomial(np.array(res, dtype=object))
	return poly



def poly_add(p1, p2, N, Q=None):
	return (poly_mod(p1 + p2, N, Q)) 



def poly_sub(p1, p2, N, Q=None):
	r = p1 - p2
	return (poly_mod(p1 - p2, N, Q)) 



def poly_mult(p1, p2, N, Q=None, is_ntt=True):
	if is_ntt and Q is not None:
		return poly_mult_ntt(p1, p2, N, Q)
	else:
		return poly_mult_naive(p1, p2, N, Q)



def get_ntt_root(M, Q):
	"""
	Finds a primitive M-th root of unity modulo Q.
	Requires Q = 1 mod M.
	"""
	if (Q - 1) % M != 0:
		return None
	
	# Q is prime, so primitive roots exist.
	# We try random candidates. g^( (Q-1)/M ) is a candidate.
	k = (Q - 1) // M
	for cand in range(2, Q):
		root = pow(cand, k, Q)
		# Check if root is primitive M-th root:
		# It must be that root^(M/2) != 1 (actually -1 mod Q)
		if pow(root, M // 2, Q) != 1:
			return root
	return None

def bit_reverse_copy(a, n):
	"""Permutes array 'a' of length 'n' by bit-reversing indices."""
	b = [0] * n
	bits = n.bit_length() - 1
	for i in range(n):
		# Bit reverse i
		rev = 0
		temp = i
		for _ in range(bits):
			rev = (rev << 1) | (temp & 1)
			temp >>= 1
		b[rev] = a[i]
	return b



def ntt_core(coeffs, N, Q, root, inverse=False):
	"""
	Iterative Cooley-Tukey NTT. 
	N must be a power of 2.
	"""
	n = len(coeffs)
	a = bit_reverse_copy(coeffs, n)
	
	# Precompute powers of root (twiddle factors)
	# If inverse, use modular inverse of root
	w_base = root
	if inverse:
		w_base = mod_inv(root, Q)
	
	m = 1
	while m < n:
		w_m = pow(w_base, n // (2 * m), Q)
		step = 2 * m
		for k in range(0, n, step):
			w = 1
			for j in range(m):
				t = (w * a[k + j + m]) % Q
				u = a[k + j]
				a[k + j] = (u + t) % Q
				a[k + j + m] = (u - t) % Q
				w = (w * w_m) % Q
		m = step
		
	if inverse:
		n_inv = mod_inv(n, Q)
		a = [(x * n_inv) % Q for x in a]
		
	return a



def poly_mult_ntt(p1, p2, N, Q):
	"""
	NTT-based multiplication.
	1. Zero-pad to 2*N (next power of 2).
	2. Forward NTT.
	3. Pointwise multiply.
	4. Inverse NTT.
	"""
	# 1. Setup size M (must be power of 2 >= 2N-1 for linear convolution)
	M = 1
	target_len = len(p1.coef) + len(p2.coef) - 1
	while M < target_len:
		M *= 2
		
	# 2. Check NTT suitability
	if not is_prime(Q) or (Q - 1) % M != 0:
		# Fallback to naive if Q is not an NTT-friendly prime
		return poly_mult_naive(p1, p2, N, Q)
		
	root = get_ntt_root(M, Q)
	if root is None:
		return poly_mult_naive(p1, p2, N, Q)

	# 3. Prepare coefficients (pad with zeros)
	c1 = [int(c) for c in p1.coef] + [0] * (M - len(p1.coef))
	c2 = [int(c) for c in p2.coef] + [0] * (M - len(p2.coef))
	
	# 4. NTT
	ntt_c1 = ntt_core(c1, M, Q, root, inverse=False)
	ntt_c2 = ntt_core(c2, M, Q, root, inverse=False)
	
	# 5. Pointwise Mult
	ntt_res = [(a * b) % Q for a, b in zip(ntt_c1, ntt_c2)]
	
	# 6. Inverse NTT
	res_coeffs = ntt_core(ntt_res, M, Q, root, inverse=True)
	
	# 7. Reduce X^N + 1 handled by poly_mod (truncating to N happens there)
	# We pass the full linear convolution result to poly_mod
	return poly_mod(Polynomial(np.array(res_coeffs, dtype=object)), N, Q)



def poly_mult_naive(p1, p2, N, Q=None):
	c1 = p1.coef
	c2 = p2.coef 
	conv = [0] * (len(c1) + len(c2) - 1)
	for i, a in enumerate(c1):
		if a == 0: continue
		for j, b in enumerate(c2):
			if b == 0: continue
			conv[i+j] += a*b
	return poly_mod(Polynomial(np.array(conv, dtype=object)), N, Q)



def poly_zero(N: int) -> Polynomial:
	return Polynomial(np.array([0] * N, dtype=object))



def poly_neg(p: Polynomial, N: int, Q: int) -> Polynomial:
	return poly_mod(Polynomial(np.array([-int(c) for c in p.coef], dtype=object)), N, Q)



def poly_scalar_mult(p: Polynomial, k: int, N: int, Q: int) -> Polynomial:
	kk = int(k)
	tmp = [int(c) * kk for c in p.coef]
	return poly_mod(Polynomial(np.array(tmp, dtype=object)), N, Q)



def poly_div_round(p: Polynomial, d: int, N: int, Q: int) -> Polynomial:
	# work on centered coefficients, then round-divide
	p = poly_mod(p, N, Q)
	coeffs = [round_div(int(c), int(d)) for c in p.coef]
	print("Coeff:", coeffs)
	return poly_mod(Polynomial(np.array(coeffs, dtype=object)), N, Q)



def sample_uniform_poly(n, q) -> Polynomial:
	return Polynomial(np.array([random.randrange(q) for _ in range(n)], dtype=object))



def sample_small_poly(n, bound = 1) -> Polynomial:
	return Polynomial(np.array([random.randint(-bound, bound) for _ in range(n)], dtype=object))



def digits_len(Q: int, base: int) -> int:
	"""
	Calculates L such that base^L > 2*Q.
	The factor of 2 is REQUIRED for Balanced Gadget Decomposition.
	"""
	Q = int(Q); base = int(base)
	L, cur = 0, 1
	# Check against 2 * Q, not just Q
	while cur < 2 * Q:
		cur *= base
		L += 1
	return max(L, 1)


def poly_rotate(poly, q, n, rotation_offset):
	degree = 0
	coef = poly.coef
	new_coef = [0] * n
	power = JFunction(rotation_offset, n, True)
	for i in range(len(coef)):
		if (((i * power) // n) % 2 == 1):
			new_coef[(i * power) % n] += -coef[i]
		else:
			new_coef[(i * power) % n] += coef[i]
	new_poly = Polynomial(np.array(list(new_coef), dtype=object))
	return new_poly


def poly_conjugate(poly, N, Q):
	"""
	Applies the automorphism X -> X^{-1} to the polynomial.
	Mathematically equivalent to X -> X^(2N-1).
	"""
	new_coef = [0] * N
	coef = poly.coef
	
	# The automorphism index for conjugation is 2N - 1
	power = 2 * N - 1
	
	for i in range(len(coef)):
		# Calculate new position: i * power
		# We need to handle the reduction modulo X^N + 1
		raw_deg = i * power
		new_deg = raw_deg % N
		
		# If (raw_deg // N) is odd, the term flips sign (because X^N = -1)
		if (raw_deg // N) % 2 == 1:
			new_coef[new_deg] += -coef[i]
		else:
			new_coef[new_deg] += coef[i]
			
	# Rebuild polynomial and ensure it is modulo Q
	return poly_mod(Polynomial(np.array(new_coef, dtype=object)), N, Q)



def gadget_decompose_poly(a: Polynomial, N: int, Q: int, base: int, L: int):
	"""
	Coefficient-wise gadget decomposition of a (mod Q):
		a ≡ Σ_{i=0..L-1} d_i * base^i   (mod Q)
	Returns list of polynomials d_i (dtype=object), using *balanced digits* to reduce noise.
	"""
	a = poly_mod(a, N, Q)
	coeffs = [int(c) for c in a.coef]

	digits = [[0] * N for _ in range(L)]
	halfB = base // 2

	# Coefficients beyond len(coeffs) are implicitly 0, so their digits remain 0.
	for j in range(min(N, len(coeffs))):
		x = coeffs[j]
		for i in range(L):
			d = x % base
			# balanced digit in roughly [-base/2, base/2]
			if d > halfB:
				d -= base
			digits[i][j] = int(d)
			x = (x - d) // base

	return [Polynomial(np.array(digits[i], dtype=object)) for i in range(L)]

	
	
	
def key_generate(n) -> Polynomial:
	"""Binary secret key s in {-1, 0, 1}^n """
	return Polynomial(np.array([random.randint(-1, 1) for _ in range(n)], dtype=object))
	
	
def fhe_keyswitch(a: Polynomial, b: Polynomial, ksk_bundle):
	"""
	Input ciphertext (a,b) under s_old.
	Output ciphertext (a2,b2) under s_new, using precomputed ksk_bundle from fhe_keyswitch_keygen().

	Uses:
		b2 = b + Σ d_i * B_i
		a2 = - Σ d_i * A_i
	where {d_i} is gadget decomposition of 'a'.
	"""
	base = int(ksk_bundle["base"])
	L	= int(ksk_bundle["L"])
	N	= int(ksk_bundle["N"])
	Q	= int(ksk_bundle["Q"])
	ksk  = ksk_bundle["ksk"]

	digits = gadget_decompose_poly(a, N, Q, base, L)

	accA = poly_zero(N)
	accB = poly_zero(N)

	for i in range(L):
		di = digits[i]
		Ai, Bi = ksk[i]
		accA = poly_add(accA, poly_mult(di, Ai, N, Q), N, Q)
		accB = poly_add(accB, poly_mult(di, Bi, N, Q), N, Q)

	a2 = poly_neg(accA, N, Q)
	b2 = poly_add(b, accB, N, Q)
	return (a2, b2)


# ---------- key-switch key precomputation ----------
def fhe_keyswitch_keygen(s_old: Polynomial, s_new: Polynomial, N, Q, base: int = 1 << 10, bound: int = 1, bgv_scale: int = None):
	"""
	Build KSK for switching from old secret key s_old to new secret key s_new.

	For each i, KSK[i] = (A_i, B_i) such that:
		B_i + A_i * s_new  ≈  (base^i) * s_old   (mod Q)
	"""
	L = digits_len(Q, base)
	ksk = []
	base_pow = 1

	for i in range(L):
		# message to embed (NO scale here): base^i * s_old  in R_Q
		msg_i = poly_scalar_mult(s_old, base_pow, N, Q)

		A_i = sample_uniform_poly(N, Q)			  # already dtype=object
		E_i = sample_small_poly(N, bound=bound)

		if bgv_scale is not None: # in the case of BGV
			E_i = poly_scalar_mult(E_i, int(bgv_scale), N, Q)

		tmp = poly_mult(A_i, s_new, N, Q)
		tmp = poly_add(tmp, E_i, N, Q)
		B_i = poly_add(tmp, msg_i, N, Q)

		ksk.append((A_i, B_i))
		base_pow *= base

	return {"base": base, "L": L, "N": N, "Q": Q, "ksk": ksk}
	


==> source_code/rns.py <==
from sympy import randprime
import random
import sys
import numpy as np
import math
from sympy import nextprime, mod_inverse, primitive_root
from functools import reduce
import operator
from collections import Counter
np.set_printoptions(threshold=np.inf)

CIPHER_BITS = 14
SM_MODULUS_BITS = 4
EX_MODULUS_BITS = 10
PLAIN_BITS = 8
MODULUS_COUNT = 5
N = 1 << 11
prime_e = 3

def centered_mod(x, q):
    """
    Centered residue of x (scalar or array‑like) modulo q.

    Returned range:
        (-⌊q/2⌋ , ⌈q/2⌉]   for any positive integer q.
    """

    if q <= 0:
        raise ValueError("Modulus q must be positive.")

    # ---------- scalar fast‑path ----------
    if np.isscalar(x):
        r = x % q                     # bring into [0, q-1]
        if r > q // 2:                # fold the upper half down
            r -= q
        return int(r)

    # ---------- vectorised path ----------
    arr = np.asarray(x)               # 1‑D, 2‑D, … anything works
    r = np.mod(arr, q)                # same shape as arr
    mask = r > q // 2
    r = r.astype(object, copy=False)  # allow big ints if q is big
    r[mask] -= q
    return r if isinstance(x, np.ndarray) else type(x)(r.tolist())

def random_prime_sympy(bits):
	 lower_bound = 1 << (bits - 1)
	 upper_bound = (1 << bits) - 1
	 return randprime(lower_bound, upper_bound)

def find_duplicates(arr):
	 return [item for item, count in Counter(arr).items() if count > 1]



def mod_inverse(x, q):
    if q <= 0:
        raise ValueError("Modulus q must be positive.")

    # ---- scalar fast path -------------------------------------------------
    if np.isscalar(x):
        return _scalar_inv_centered(int(x), q)

    # ---- vectorised path --------------------------------------------------
    arr  = np.asarray(x, dtype=object)          # keeps big ints intact
    invs = np.empty_like(arr)

    it = np.nditer(arr, flags=["multi_index"])
    while not it.finished:
        invs[it.multi_index] = _scalar_inv_centered(int(it[0]), q)
        it.iternext()

    return invs if isinstance(x, np.ndarray) else type(x)(invs.tolist())


def _scalar_inv_centered(a, q):
    a_mod = a % q
    if math.gcd(a_mod, q) != 1:
        raise ValueError(f"{a} has no inverse modulo {q}")

    # Python 3.8+:  pow(base, -1, mod) gives modular inverse
    inv = pow(a_mod, -1, q)
    return centered_mod(inv, q)



def poly_reduce(prod, modulus):
	# Wrap around for x^N - 1
	for i in range(N, len(prod)):
		prod[i - N] += prod[i]
	reduced = prod[:N]		  # shape (16384,)
	for i in range(0, N):
		prod[i] = centered_mod(prod[i], modulus)
	return reduced

def poly_round(poly):
	for i in range(0, N):
		poly[i] = round(poly[i])
	return poly

def rns_recover(M_rns, q_base):
	M_recovered = 0
	q = reduce(operator.mul, q_base, 1)
	multiple=0	
	for i in range(0, len(q_base)):
		y = (q // q_base[i])
		z = mod_inverse(centered_mod(y, q_base[i]), q_base[i])
		multiple += y * z
		M_recovered += centered_mod((centered_mod(M_rns[i] * z, q_base[i])) * y, q)
	return centered_mod(M_recovered, q)

def FastBConv(val_rns, q_base, b_base, is_exact=False):
	merge = 0
	q = reduce(operator.mul, q_base, 1)
	if len(val_rns) != len(q_base):
		print(f'Error: val_rns={len(val_rns)} is not the same length as q_base={len(q_base)}')
		raise Exception
	# for each modulus's polynomial
	for i in range(0, len(val_rns)):
		y = int(q // q_base[i])
		z = mod_inverse(y, q_base[i])  
		merge += (centered_mod(val_rns[i] * z, q_base[i])) * y 

	if is_exact:
		merge = centered_mod(merge, q)

	converted_val_rns = []	
	for i in range(0, len(b_base)):
		converted_val_rns.append(centered_mod(merge, b_base[i]))
	'''
	merge_test = centered_mod(merge, q)
	print("DIFF: ", (merge - merge_test) / q)
	merge2 = rns_recover(converted_val_rns, b_base)
	b = reduce(operator.mul, b_base, 1)
	print("DIFF 2: ", (merge2 - (centered_mod(rns_recover(val_rns, q_base), b))) / q)
	sys.exit()	
	print("Check Diff :", centered_mod((rns_recover(converted_poly_rns, b_base[len(q_base):]) - (centered_mod(rns_recover(poly_rns, q_base), b))), q))
	'''
	return converted_val_rns;

def ModRaiseRNS(poly_rns, q_base, b_base):
	converted_poly_rns = FastBConv(poly_rns, q_base, b_base[len(q_base):])
	merged_poly_rns = poly_rns + converted_poly_rns
	'''
	print(q_base)
	print(b_base[len(q_base):])
	b = reduce(operator.mul, b_base, 1)
	print("Check Diff :", (rns_recover(converted_poly_rns, b_base[len(q_base):]) - (centered_mod(rns_recover(poly_rns, q_base), b))) / q)
	print("Check Diff 2 :", (rns_recover(merged_poly_rns, b_base) - (centered_mod(rns_recover(poly_rns, q_base), b))) / q)
	sys.exit()
	'''
	return merged_poly_rns 


def ModDropRNS(poly_rns, q_base, subset_base):
	converted_poly_rns = FastBConv(poly_rns, q_base, subset_base)
	return converted_poly_rns

def ModSwitchRNS(poly_rns, first_second_base, first_base):
	first_poly_rns = poly_rns[:len(first_base)]
	second_poly_rns = poly_rns[len(first_base):]
	second_base = first_second_base[len(first_base):]
	converted_second_poly_rns = FastBConv(second_poly_rns, second_base, first_base)
	switched_poly_rns = []
	b = reduce(operator.mul, b_base, 1)
	for i in range(0, len(first_base)):
		switched_poly_rns.append(centered_mod((mod_inverse(b, first_base[i]) * (first_poly_rns[i] - converted_second_poly_rns[i])), first_base[i]))
	return switched_poly_rns

def SmallMont(poly_rns, augmented_b_base, sm_modulus, q_base):
	recovered_poly_rns = rns_recover(poly_rns, augmented_b_base)
	q = reduce(operator.mul, q_base, 1)
	augmented_b = reduce(operator.mul, augmented_b_base, 1)
	b = augmented_b // sm_modulus
	final_sm_reduced_poly_rns = []
	common_poly = centered_mod(recovered_poly_rns * mod_inverse(q, sm_modulus), sm_modulus)
	sm_reduced_poly_rns_debug = centered_mod((recovered_poly_rns - (common_poly * q)) // sm_modulus, b)
	b_base = []
	for i in range(0, len(augmented_b_base)):
		if augmented_b_base[i] == sm_modulus:
			continue
		b_base.append(augmented_b_base[i])
		reduced_recovered_poly_rns = centered_mod(recovered_poly_rns, augmented_b_base[i])
		for j in range(0, N):
			if reduced_recovered_poly_rns[j] != poly_rns[i][j]:
				print("Error: reduced poly_rns is not the same as manually computed one:")
				sys.exit()
		reduced_q = centered_mod(q, augmented_b_base[i])
		final_sm_reduced_poly_rns.append(centered_mod(((centered_mod(recovered_poly_rns, augmented_b_base[i]) - reduced_q * common_poly) * mod_inverse(sm_modulus, augmented_b_base[i])), augmented_b_base[i]))

	recovered_final_sm_reduced_poly = rns_recover(final_sm_reduced_poly_rns, b_base)

	for i in range(0, N):
		if recovered_final_sm_reduced_poly[i] != sm_reduced_poly_rns_debug[i]:
			print(f'Error: sm_reduced poly does not match')
			print(recovered_final_sm_reduced_poly[i])
			print(sm_reduced_poly_rns_debug[i])
			sys.exit()
	return final_sm_reduced_poly_rns

def FastBConvEx(poly_rns, b_base, ex_modulus, q_base):
	x_hat_poly_rns = ModDropRNS(poly_rns, b_base + [ex_modulus], b_base)
	x_alpha_poly_rns = ModDropRNS(poly_rns, b_base + [ex_modulus], ex_modulus)
	b = reduce(operator.mult, b_base)
	gamma = centered_mod((FastBConv(x_hat_poly_rns, b_base, ex_modulus) - x_alpha_poly_rns) * mod_inverse(b, ex_modulus), ex_modulus)
	converted_x_hat_poly_rns = FastBConv(x_hat_poly_rns, b_base, q_base)
	
	converted_exact_poly_rns = []
	for i in range(0, len(q_base)):
		b_converted = centered_mod(b, q_base[i])
		converted_exact_poly_rns.append(centered_mod((converted_x_hat_poly_rns[i] - gamma * b_converted) , q_base[i]))
	return converted_exact_poly_rns

all_moduli = []

# Find unique ciphertext moduli
while True:
	q_base=[int(random_prime_sympy(CIPHER_BITS)) for _ in range(0, MODULUS_COUNT)]
	if len(find_duplicates(q_base)) == 0:
		all_moduli += q_base
		break

# Find unique axilliary FastBConv moduli
while True:
	b_base=[int(random_prime_sympy(CIPHER_BITS + 1)) for _ in range(0, MODULUS_COUNT)]
	b_sk = int(random_prime_sympy(CIPHER_BITS + 1))
	if len(find_duplicates(b_base + [b_sk] + all_moduli)) == 0:
		all_moduli += b_base + [b_sk]
		break

# Find a unique axilliary SmallMont modulus
while True:
	sm_modulus = int(random_prime_sympy(SM_MODULUS_BITS))
	if len(find_duplicates([sm_modulus] + all_moduli)) == 0:
		all_moduli += [sm_modulus]
		break

# Find a unique axilliary FastBConvEx modulus
while True:
	ex_modulus = int(random_prime_sympy(EX_MODULUS_BITS))
	if len(find_duplicates([ex_modulus] + all_moduli)) == 0:
		all_moduli += [ex_modulus]
		break

q = reduce(operator.mul, q_base, 1)
b = reduce(operator.mul, b_base, 1)
p = random_prime_sympy(PLAIN_BITS)
scale = math.floor(q / p)


print('- ciphertext modulus base: ' + str(q_base))
print('- plaintext modulus: ' + str(p))
print('- sm modulus: ' + str(sm_modulus))
print('- ex modulus: ' + str(ex_modulus))

A = np.array([random.randrange(q) for _ in range(N)], dtype=object)
M = np.array([random.randrange(p) for _ in range(N)], dtype=object)
E = np.array([random.randrange(int(p / 4)) for _ in range(N)], dtype=object)
S = np.array([random.randrange(3) for _ in range(N)], dtype=object)

S -= 1

A_rns = []
E_rns = []
M_rns = []
S_rns = []
B_rns = []

print("M[0]: " + str(M[0]))
for i in range(0, MODULUS_COUNT):
	A_rns.append(centered_mod(A, q_base[i]))
	E_rns.append(centered_mod(E, q_base[i]))
	M_rns.append(centered_mod(M, q_base[i]))
	S_rns.append(centered_mod(S, q_base[i]))
	print(f'M_rns[{i}][0]: {M_rns[i][0]}')

### Encrypt Big
B = poly_reduce(scale * M + E - poly_reduce(np.convolve(A, S), q), q)

### Encrypt RNS
for i in range(0, MODULUS_COUNT):
	temp = poly_reduce(np.convolve(A_rns[i], S_rns[i]), q_base[i])
	B_rns.append(poly_reduce(scale * M_rns[i] + E_rns[i] - temp, q_base[i])) 

### Decrypt Big
decrypted_M = centered_mod(poly_round(poly_reduce((poly_reduce(np.convolve(A, S), q) + B), q) / scale), p)
print("Decrypted M[0]: " + str(decrypted_M[0]))

### Decrypt RNS & Recover
decrypted_M_rns = []
for i in range(0, MODULUS_COUNT):
	temp = poly_reduce(np.convolve(A_rns[i], S_rns[i]), q_base[i])
	decrypted_M_rns.append(temp + B_rns[i])
decrypted_M_rns_recovered = centered_mod(poly_round(rns_recover(decrypted_M_rns, q_base) / scale), p)
print("Decrypted M_rns_recovered[0]: " + str(decrypted_M_rns_recovered[0]))


recovered_A = rns_recover(A_rns, q_base)

converted_A_rns = FastBConv(A_rns, q_base, b_base)
converted_A_rns_debug = FastBConv(A_rns, q_base, b_base, True)

converted_A_rns_recovered = rns_recover(converted_A_rns, b_base)
converted_A_rns_debug_recovered = rns_recover(converted_A_rns_debug, b_base)

raised_A_rns = ModRaiseRNS(A_rns, q_base, q_base + b_base)
recovered_raised_A = rns_recover(raised_A_rns, q_base + b_base)

raised_switched_A_rns = ModSwitchRNS(raised_A_rns, q_base + b_base, q_base)
recovered_raised_switched_A = rns_recover(raised_switched_A_rns, q_base)

multiplied_A_rns = []
for i in range(0, len(q_base)):
	multiplied_A_rns.append(centered_mod(A_rns[i] * sm_modulus, q_base[i]))

multiplied_converted_A_rns = FastBConv(multiplied_A_rns, q_base, b_base + [sm_modulus])
A_sm_reduced_rns = SmallMont(multiplied_converted_A_rns, b_base + [sm_modulus], sm_modulus, q_base)

# Verify that the SmallMontgomery reduction's q-overflow is only {-1, 0, 1}
sm_q_overflow_list = centered_mod(centered_mod(rns_recover(A_rns, q_base) - rns_recover(A_sm_reduced_rns, b_base), b) * mod_inverse(q, b), b)
for i in sm_q_overflow_list:
	if i > 1 or i < -1:
		print("Error: SmallMontgomery reduction's q-overflow is larger than abs(1): " + str(i))
		sys.exit()
print(sm_q_overflow_list)
print("Small Montgomery reduction's all q-overflows are either {-1, 0, 1}")




==> source_code/tfhe_example.py <==
import numpy as np
from fastcore.foundation import patch_to
from os import sys
import random
import math
from sympy import nextprime, mod_inverse, primitive_root
import copy
from tfhe_lib import *
import argparse

# We set N and Q as hyper-parameters, based on which P and scale will be automatically configured

Q = 2**30
P = 2**8
K=2**5

#############################

# Test Option 1: Targeted Tests

m1 = 10
m2 = 2

#############################

# Test Option 2: Random Test Params

test_count = 1000

##############################################

np.set_printoptions(suppress=True)


def build_parser():
	 """Build argument parser"""
	 parser = argparse.ArgumentParser(description='Python-based TFHE Demo Library')
	 parser.add_argument('--encrypt', action='store_true', help='Encrytion/decryption test')
	 parser.add_argument('--add-cipher-plain', action='store_true', help='Cipher-plain addition test')
	 parser.add_argument('--add-cipher-cipher', action='store_true', help='Cipher-cipher addition test')
	 parser.add_argument('--mult-cipher-plain', action='store_true', help='Cipher-plain multiplication test')
	 parser.add_argument('--mult-cipher-cipher', action='store_true', help='Cipher-cipher multiplication test')
	 parser.add_argument('--keyswitch', action='store_true', help='Key switch test')
	 #parser.add_argument('--bootstrapping', action='store_true', help='Bootstrapping test')
	 parser.add_argument('--random', action='store_true', help='A bulk of random tests')
	 parser.add_argument('--all', action='store_true', help='All test')
	 return parser


def main(test_index, is_encrypt, run_choice, is_random_param):

	global m1
	global m2
	
	print("=========================================")
	print("'" + run_choice + "'" + " Test")

	if Q <= 0 or (Q & (Q - 1)) != 0:
		print("[Error] Q is not a power of 2: " + str(Q))
		sys.exit()
	if P <= 0 or (P & (P - 1)) != 0:
		print("[Error] P is not a power of 2: " + str(P))
		sys.exit()
	if P >= Q:
		print("[Error] Q is not greater than P: " + str(P) + ", " + str(Q))
		sys.exit()

	scale = Q // P

	# print_cyclotomic_polynomial_info(N=N, P=P, is_complex=False)

	if is_random_param:
		m1 = random.randint(0, math.floor(math.sqrt(P - 1)))
		m2 = random.randint(0, math.floor(math.sqrt(P - 1)))

	if m1 >= P or m2 >= P:
		print('[Error] TFHE\'s message should not overflor P=' + str(P) + ': ' + str(m1) + ", " + str(m2))
		sys.exit()
	
	print("<The TFHE plaintext value>")
	print('message 1: ' + str(m1))
	print('message 2: ' + str(m2))
	print()

	# =========== Encryption Stage ===============

	s = tfhe_key_generate(K)
	a1, b1 = tfhe_encrypt(m1, K, P, Q, s, scale)
	a2, b2 = tfhe_encrypt(m2, K, P, Q, s, scale)
	print('<Encrypted ciphertexts>')
	print('A1: ', a1)
	print('B1: ', a2)
	print()
	print('A2: ', b1)
	print('B2: ', b2)
	print()

	# =========== Computation Stage ===============

	if run_choice == 'add_cipher_cipher':
		print("<<Add_Cipher_Cipher Test>>")
		print('m3 = m1 + m2')
		print()
		m3 = (m1 + m2)
		a3, b3 = tfhe_add_cipher_cipher(a1, b1, a2, b2, Q)

	if run_choice == 'add_cipher_plain':
		print("<<Add_Cipher_Plain Test>>")
		print('m3 = m1 + m2')
		print()
		m3 = (m1 + m2)
		a3, b3 = tfhe_add_cipher_plain(a1, b1, m2, Q, scale)

	if run_choice == 'mult_cipher_plain':
		print("<<Multiply_Cipher_Plain Test>>")
		print('m3 = m1 * m2')
		print()
		m3 = (m1 * m2)
		a3, b3 = tfhe_mult_cipher_plain(a1, b1, m2, Q)

	if run_choice == 'keyswitch':
		print("<<Key_Switch Test>>")
		print('m3: m1 encrypted by a new secret key')
		print()
		s_new = tfhe_key_generate(K)
		ksk = tfhe_keyswitch_keygen(s, s_new, K, Q, base=1<<10)
		a3, b3 = tfhe_keyswitch(a1, b1, ksk)
		m3 = m1

	if run_choice == 'mult_cipher_cipher':
		print("<<Multiply_Cipher_Cipher Test>>")
		print('m3: m1 * m2')
		print()
		m3 = m1 * m2

		### <mult-cipher-cipher by the same way as BFV (more efficient)>
		s_kron = np.outer(s, s).flatten() # Flattened tensor product of s
		relin_key = tfhe_keyswitch_keygen(s_kron, s, K, Q)
		a3, b3 = tfhe_mult_cipher_cipher(a1, b1, a2, b2, K, P, Q, scale, relin_key)

		### <mult-cipher-cipher by circuit bootstrapping (less efficient)>
		# bk = tfhe_bootstrap_keygen(s)
		# a3, b3 = tfhe_mult_cipher_cipher_circuit_bootstrapping(a1, b1, a2, b2, K, P, Q, scale, bk)

	if run_choice == 'bootstrapping':
		print("<<Bootstrapping Test>>")
		print('m3: m1 encrypted in a bootstrapped ciphertext')
		print()
		m3 = m1
		a3, b3 = tfhe_bootstrapping(a1, b1, N, P, Q)

	if run_choice != 'encrypt' and (m3 >= P or m3 < 0):
		print('[Error] m3 is out of P: ' + str(m3) + ' vs ' + str(P))
		sys.exit()

	# =========== Decryption Stage ===============
	print('<Decrypted Values>')
	scaling_bits = math.floor(math.log2(scale))
	dec_m1, e1_bits = tfhe_decrypt(a1, b1, P, Q, s, scale, m1)
	dec_m2, e2_bits = tfhe_decrypt(a2, b2, P, Q, s, scale, m2)
	print('- m1:           ', m1)
	print('- decrypted_m1: ', dec_m1)
	print(f'- scaling-factor-bit : noise-bit ratio = {scaling_bits} : {e1_bits}')
	print()
	print('- m2:           ', m2)
	print('- decrypted_m2: ', dec_m2)
	print(f'- scaling-factor-bit : noise-bit ratio = {scaling_bits} : {e2_bits}')
	print()
	if run_choice != 'encrypt':
		if run_choice == 'keyswitch':
			dec_m3, e3_bits = tfhe_decrypt(a3, b3, P, Q, s_new, scale, m3)
		else:
			dec_m3, e3_bits = tfhe_decrypt(a3, b3, P, Q, s, scale, m3)
		print('- m3:           ', m3)
		print('- decrypted_m3: ', dec_m3)
		print(f'- scaling-factor-bit : noise-bit ratio = {scaling_bits} : {e3_bits}')
		print()

	print()
	if m1 != dec_m1 or m2 != dec_m2:
		print("[Error] decoded messages mismatch")
		print("- m1:", m1, dec_m1)
		print("- m2:", m2, dec_m2)
		sys.exit(0)
	if run_choice != 'encrypt' and dec_m3 != m3:
		print("[Error] decoded vectors mismatch")
		print("- m3:", m3, dec_m3)
		sys.exit(0)

	print(f"[TEST {test_index + 1}] '{run_choice}': all values exactly match")
	print()

if __name__ == "__main__":
	args = build_parser().parse_args()
	if not any(vars(args).values()):
		args.random = True
		args.all = True
	if args.all:
		args.random = True
	is_random_param = args.random
	if args.all or args.random and not (args.encrypt or args.add_cipher_cipher or args.add_cipher_plain or args.mult_cipher_cipher or args.mult_cipher_plain or args.keyswitch or args.bootstrapping): 
		args.encrypt = True
		args.add_cipher_cipher = True
		args.add_cipher_plain = True
		args.mult_cipher_cipher = True
		args.mult_cipher_plain = True
		args.keyswitch = True
		args.bootstrapping = True
	run_slot = []
	if args.encrypt:
		run_slot.append('encrypt')
	if args.add_cipher_cipher:
		run_slot.append('add_cipher_cipher')
	if args.add_cipher_plain:
		run_slot.append('add_cipher_plain')
	if args.mult_cipher_cipher:
		run_slot.append('mult_cipher_cipher')
	if args.mult_cipher_plain:
		run_slot.append('mult_cipher_plain')
	if args.keyswitch:
		run_slot.append('keyswitch')
	#if args.bootstrapping:
	#	run_slot = ['bootstrapping']
	test_index = 0
	while True:
		main(test_index, args.encrypt, random.choice(run_slot) if run_slot else '', is_random_param)
		test_index += 1
		if not is_random_param or test_index == test_count:
			break

	if is_random_param:
		print("Total " + str(test_index) + " Tests Passed")


==> source_code/tfhe_lib.py <==
from common import round_div
import random
import numpy as np
import math

GSW_BASE = 1 << 5 # Base 32
GSW_L = 6         # to cover Q=2^30 (32^6 = 2^30

def tfhe_key_generate(K: int):
	return np.array(np.random.randint(0, 2, size=K), dtype=object)

def tfhe_encrypt(m: int, K, P, Q, s, scale):
	"""
	Returns ciphertext (vec{a}, b):
	  a <- uniform in Z_q^k
	  e <- small
	  b = -a*s + e + scale*m	(mod q)
	"""
	bound = 1
	m_scaled = scale * (m % P)
	a = np.array([random.randrange(Q) for _ in range(K)], dtype=object)
	e = random.randint(-bound, bound)
	b = (-np.dot(a, s) + m_scaled + e) % Q
	return (a, b)



def tfhe_decrypt(a, b, P, Q, s, scale, expected_dec = None):
	"""
	Decrypt:
	  v = b + a*s  (mod x^n+1, q)  ~= scale*m + e
	  m_hat = round(v/scale)
	  (optionally centered mod p if p was stored by fhe_encrypt)
	"""
	v = (np.dot(a, s) + b) % Q 
	m_hat = round_div(v, scale) % P # for the case that the result is negative 

	if expected_dec is not None:
		e = (v - expected_dec*scale) % Q
		if e > Q // 2:
			e -= Q
		max_abs = abs(e)
		e_bits = 1 if max_abs == 0 else math.floor(math.log2(abs(max_abs))) + 1
	return m_hat, e_bits


def tfhe_encrypt_without_scaling(phase_val: int, K, Q, s):
    """
    Encrypts a specific integer phase directly (no scaling, no mod P).
    Used for Circuit Bootstrapping where target phases are raw integers 
    (m * s_i * base^j).
    
    b = -a*s + phase + e
    """
    bound = 1
    a = np.array([random.randrange(Q) for _ in range(K)], dtype=object)
    e = random.randint(-bound, bound)
    
    # Encrypt the raw phase_val directly
    b = (-np.dot(a, s) + phase_val + e) % Q
    return (a, b)



def tfhe_add_cipher_cipher(a1, b1, a2, b2, Q):
	a3 = (a1 + a2) % Q
	b3 = (b1 + b2) % Q
	return (a3, b3)

def tfhe_add_cipher_plain(a1, b1, m2, Q, scale):
	b3 = (b1 + m2 * scale) % Q
	return (a1, b3) 

def tfhe_mult_cipher_plain(a1, b1, m2, Q):
	a3 = (a1 * m2) % Q
	b3 = (b1 * m2) % Q 
	return (a3, b3)


def tfhe_mult_cipher_cipher(a1, b1, a2, b2, K, P, Q, scale, relin_key):
	 """
	 TFHE (LWE) ct x ct multiplication with relinearization.
	 """
	 # 1. Compute Tensor Product (Raw)
	 b_raw = int(b1) * int(b2)
	 a_lin_raw = (int(b1) * a2 + int(b2) * a1)
	 a_quad_raw = np.outer(a1, a2).flatten()

	 # 2. Rescale
	 b_scaled = round_div(b_raw, scale) % Q
	 a_lin_scaled = np.array([round_div(x, scale) for x in a_lin_raw], dtype=object) % Q
	 a_quad_scaled = np.array([round_div(x, scale) for x in a_quad_raw], dtype=object) % Q
	 
	 # 3. Relinearize Quadratic Term
	 # The term is + <a_quad_scaled, s_old>.
	 # We want to preserve this positive relationship.
	 # Input to keyswitch should be the coefficients themselves.
	 a_in_sw = a_quad_scaled  
	 b_in_sw = 0
	 
	 a_sw, b_sw = tfhe_keyswitch(a_in_sw, b_in_sw, relin_key)
	 
	 # 4. Combine
	 # Final = (b_scaled + b_sw) + < (a_lin + a_sw), s >
	 a_final = (a_lin_scaled + a_sw) % Q
	 b_final = (b_scaled + b_sw) % Q
	 
	 return (a_final, b_final)


def unsigned_digits_len(Q: int, base: int) -> int:
	"""
	Calculates L such that base^L > 2*Q.
	The factor of 2 is REQUIRED for Balanced Gadget Decomposition.
	"""
	Q = int(Q); base = int(base)
	L, cur = 0, 1
	# Check against 2 * Q, not just Q
	while cur < 2 * Q:
	  cur *= base
	  L += 1
	return max(L, 1)


def unsigned_gadget_decompose(x, base, L):
	"""
	Decomposes integer x into STANDARD base-B digits (Unsigned).
	x = sum(d_i * base^i) where d_i in [0, base-1]
	"""
	digits = []
	val = int(x)
	
	for _ in range(L):
		# Standard modulo gives range [0, base-1]
		d = val % base
		digits.append(d)
		
		# Standard integer division
		val = (val - d) // base
		
	return digits


def tfhe_keyswitch_keygen(s_old: np.array, s_new: np.array, K: int, Q: int, base: int = 1 << 10, bound: int = 1):
	"""
	Generates LWE Key Switching Key (KSK) from s_old (k-dim) to s_new (K-dim).
	
	Structure:
	  KSK is a list of size len(s_old).
	  Each element KSK[i] is a list of size L (levels).
	  KSK[i][j] is an LWE encryption of (s_old[i] * base^j) under s_new.
	"""
	k_old = len(s_old)
	L = unsigned_digits_len(Q, base) # from common.py
	
	ksk = []
	
	for i in range(k_old):
		ksk_i = []
		base_pow = 1
		
		for j in range(L):
			# Message to encrypt: s_old[i] * base^j
			# This is a scalar value added to the phase.
			msg = (int(s_old[i]) * base_pow) % Q
			
			# Encrypt msg under s_new
			# LWE sample: (A, b) where b = <A, s_new> + e + msg
			A = np.array([random.randrange(Q) for _ in range(K)], dtype=object)
			e = random.randint(-bound, bound)
			b = (-np.dot(A, s_new) + e + msg) % Q

			ksk_i.append((A, b))
			base_pow *= base
			
		ksk.append(ksk_i)
		
	return {"base": base, "L": L, "K": K, "Q": Q, "ksk": ksk}



def tfhe_keyswitch(a: np.array, b: int, ksk_bundle):
	"""
	Switches LWE ciphertext (a, b) from s_old to s_new.
	
	Decryption logic:
	  Phase = b - <a, s_old>
			= b - sum(a_i * s_old[i])
			= b - sum( sum(d_{i,j} * base^j) * s_old[i] )
			= b - sum( sum(d_{i,j} * (base^j * s_old[i])) )
			
	  We replace (base^j * s_old[i]) with its encryption KSK[i][j].
	"""
	base = int(ksk_bundle["base"])
	L	= int(ksk_bundle["L"])
	K	= int(ksk_bundle["K"]) # Dimension of s_new
	Q	= int(ksk_bundle["Q"])
	ksk  = ksk_bundle["ksk"]	# dim: n_old x L
	
	k_old = len(a)
	
	# Initialize result (a', b')
	# Starting with (0, b)
	a_new = np.zeros(K, dtype=object)
	b_new = b
	
	# Iterate over elements of old 'a' vector
	for i in range(k_old):
		# Decompose coefficient a[i]
		digits = unsigned_gadget_decompose(a[i], base, L)
		
		for j in range(L):
			d = digits[j]
			if d == 0:
				continue
				
			# Retrieve key switching key parts
			A_ksk, b_ksk = ksk[i][j]
			
			# Subtract d * KSK from accumulator
			# (a', b') -= d * (A_ksk, b_ksk)
			# a' -= d * A_ksk
			# b' -= d * b_ksk
			
			term_a = (d * A_ksk) % Q
			term_b = (d * b_ksk) % Q
			
			a_new = (a_new + term_a) % Q
			b_new = (b_new + term_b) % Q
			
	return (a_new, b_new)


def tfhe_circuit_bootstrap(ct_lwe, bk, K, P, Q, scale):
    """
    Converts LWE(m) -> GSW(m) using Circuit Bootstrapping.
    
    GSW(m) consists of (K+1) blocks.
    Block i corresponds to 's_i'.
    Each block contains L LWE ciphertexts.
    The (j)-th ciphertext in block i encrypts: m * s_i * base^j.
    
    For the last block (corresponding to 'b'), we encrypt: m * base^j.
    
    Note: We do not know s_i. But standard GSW construction 
    effectively requires us to generate ciphertexts that act like 
    m * Gadget_Row.
    
    In TFHE Circuit Bootstrapping:
    For each target GSW row (which corresponds to a scaling factor C),
    we run LWE Bootstrapping (PBS) on ct_lwe using a LUT that maps:
    x -> x * C.
    """
    gsw_ct = []
    
    # Dimensions of the LWE vector we are operating ON (K+1 components)
    # The GSW ciphertext must match the dimensions required by External Product.
    # If External Product takes (a_0...a_{K-1}, b), we need K+1 blocks.
    
    # We iterate 0..K. 
    # Indices 0..K-1 correspond to a_i (associated with -s_i in decryption)
    # Index K corresponds to b (associated with 1 in decryption)
    
    # Wait: The user's formula for External Product uses Decomp(ct_i).
    # To get LWE(m1*m2), if ct1 decrypts to m1 via <ct1, (-s, 1)>,
    # and GSW(m2) decrypts to m2 via <GSW, (-s, 1)>,
    # Then ExtProd decrypts to m1*m2.
    
    # Correct GSW Construction via Circuit Bootstrap:
    # We need to generate LWE encryptions of (m * H_{i,j}) where H is the gadget matrix.
    # H_{i,j} corresponds to the value bit `base^j` at position `i`.
    # Ideally, H_{i,j} is related to the secret key s_i, but in Circuit Bootstrap
    # we generate encryptions of 'm * base^j' and rely on the external product
    # structure to route them correctly.
    
    # Actually, for the User's specific "Cipher-Cipher" multiplication:
    # We just need to generate LWE encryptions of (m * base^j) for the last column
    # (the 'b' part) and 0 for the 'a' parts? 
    # No, Circuit Bootstrap generates a full valid GSW ciphertext.
    # It requires bootstrapping keys that encrypt the bits of the secret key `s`.
    # Since we cannot implement the full RGSW/GLWE keygen here (too large),
    # we will implement a FUNCTIONAL SIMULATION of Circuit Bootstrap 
    # that computes the correct LWEs directly if 's' is provided (for demo),
    # OR we implement the programmable bootstrap logic.
    
    # FOR THIS DEMO: We will implement the PBS-based generation logic.
    # We assume 'bk' contains the necessary material to compute PBS.
    
    base = GSW_BASE
    L = GSW_L
    
    for i in range(K + 1):
        block = []
        for j in range(L):
            scaling_factor = (base**j)
            
            # If i < K, this corresponds to a_i part.
            # In standard GSW, row i encrypts s_i * m * base^j.
            # We need a PBS that outputs LWE(s_i * m * base^j).
            # This requires a "Bootstrapping Key" that can select on s_i.
            # Since standard PBS only selects on 'm' (phase of ct_lwe), 
            # we need specific keys.
            
            # SIMPLIFICATION FOR DEMO:
            # We will perform the mathematical equivalent operation directly
            # to show the "Circuit Bootstrap" flow without the massive overhead
            # of GLWE/FFT implementation in Python.
            
            # Ideally: lwe_out = tfhe_bootstrap(ct_lwe, lut_func=lambda x: x * scaling_factor * s_i)
            # But we don't know s_i inside this function unless passed.
            
            # We will use a helper that simulates the PBS output for the sake of the "Cipher-Cipher" demo.
            # In a real C++ lib, this uses the TGsw samples in the Bootstrapping Key.
            
            if i < K:  # The first k blocks in GSW
                # Need LWE( m * s_i * base^j )
                # Real Circuit Bootstrap uses a 'Select' Key (LWE encryptions of s_i).
                # We will simulate this by passing 's' in the 'bk' for this Python prototype.
                s_val = bk['s'][i] # Cheating slightly for prototype size limits
                
                # LUT: y = x * s_val * scaling_factor
                # We assume LWE encrypts 'm' scaled by 'scale'.
                # We want LWE of result scaled by 'scale'.
                
                def lut_func(x):
                    # x is the message m
                    val = (x * s_val * scaling_factor)
                    return val
                
                # Run PBS (Simulated or Real)
                lwe_sample = tfhe_mock_pbs(ct_lwe, lut_func, K, P, Q, scale, bk['s'])
                
            else:   # the last block in GSW
                # i == K (The constant term 1)
                # Need LWE( m * 1 * base^j )
                def lut_func(x):
                    val = (x * scaling_factor)
                    return val
                
                lwe_sample = tfhe_mock_pbs(ct_lwe, lut_func, K, P, Q, scale, bk['s'])
            
            block.append(lwe_sample)
        gsw_ct.append(block)
        
    return gsw_ct



def tfhe_mock_pbs(ct_in, lut_func, K, P, Q, scale, s):
    """
    Performs a Programmable Bootstrapping (PBS) functionally.
    In a real library, this uses Blind Rotate + Sample Extract.
    Here, we decrypt, apply LUT, and re-encrypt to allow the
    higher-level 'Cipher-Cipher' logic to be tested.
    """
    # 1. Decrypt to get the underlying message m
    a, b = ct_in
    phase = (b + np.dot(a, s)) % Q
    m_noisy = round_div(phase, scale) % P
    
    # 2. Apply LUT to get the new TARGET PHASE
    # Note: We do NOT mod P here. The result is a raw phase in Z_Q.
    target_phase = lut_func(m_noisy) % Q
    
    # 3. Re-encrypt the raw phase directly (Bypassing tfhe_encrypt scaling)
    return tfhe_encrypt_without_scaling(target_phase, K, Q, s)


# ==========================================
#        Main Multiplication Wrapper
# ==========================================

def tfhe_mult_cipher_cipher_circuit_bootstrapping(a1, b1, a2, b2, K, P, Q, scale, bk):
    """
    Cipher-Cipher Multiplication using Circuit Bootstrapping.
    ct1: LWE(m1)
    ct2: LWE(m2)
    Returns: LWE(m1 * m2)
    
    Method:
    1. Convert ct2 -> GSW(m2) using Circuit Bootstrap.
    2. Compute ct1 * GSW(m2) using External Product.
    """

    L = unsigned_digits_len(Q, GSW_BASE)

    ct1 = (a1, b1)
    ct2 = (a2, b2)

    # 1. Circuit Bootstrap: LWE(m2) -> GSW(m2)
    # Note: We pass 'bk' which contains the secret key 's' for our mock PBS.
    gsw_m2 = tfhe_circuit_bootstrap(ct2, bk, K, P, Q, scale)
    
    # 2. External Product: LWE(m1) * GSW(m2) -> LWE(m1 * m2)
    # Formula: sum( <Decomp(ct1_i), GSW_row_i> )
    res_ct = tfhe_external_product(ct1, gsw_m2, K, Q, base=GSW_BASE, L=GSW_L)
    
    return res_ct



def tfhe_external_product(ct_lwe, ct_gsw, K, Q, base=GSW_BASE, L=GSW_L):
    """
    Computes LWE * GSW -> LWE.
    Formula: sum( < Decomp(ct_i), GSW_i > )
    """
    a, b = ct_lwe
    # Combine a and b into a single vector for iteration: (a_0, ... a_{k-1}, b)
    # This matches the user notation: ct = (ct_0, ... ct_k)
    full_ct = np.concatenate([a, [b]])
    
    # Initialize result accumulator (0, 0)
    res_a = np.zeros(K, dtype=object)
    res_b = 0
    
    # Iterate through each component of the LWE ciphertext
    # ct_gsw is a list of 'Lev' blocks. ct_gsw[i] corresponds to full_ct[i].
    for i in range(len(full_ct)):
        # Decompose the scalar component full_ct[i]
        digits = unsigned_gadget_decompose(full_ct[i], base, L)
        
        # Access the i-th block of the GSW ciphertext
        # This block is a list of L ciphertexts (Lev_0, ... Lev_{L-1})
        lev_block = ct_gsw[i]
        
        for j in range(L):
            d = digits[j]
            if d == 0: continue
            
            # The j-th element of the Lev block is an LWE ciphertext
            lev_a, lev_b = lev_block[j]
            
            # Add d * Lev_j to result
            term_a = (d * lev_a) % Q
            term_b = (d * lev_b) % Q
            
            res_a = (res_a + term_a) % Q
            res_b = (res_b + term_b) % Q
            
    return (res_a, res_b)



def tfhe_bootstrap_keygen(s: np.array):
    """
    Generates the Bootstrapping Key (BK) required for Circuit Bootstrapping.
    
    In a FULL TFHE implementation, this would generate RGSW encryptions 
    of the secret key bits (for Blind Rotation).
    
    In this FUNCTIONAL PROTOTYPE (Mock PBS), this packages the secret key 's'
    to allow the tfhe_mock_pbs function to simulate the bootstrapping noise 
    refresh and LUT application.
    """
    bk = {
        's': s,
        'type': 'mock_bk',
        'info': 'Contains secret key for functional PBS simulation'
    }
    return bk




